The Accretion History of AGN: The Spectral Energy Distributions of X-ray Luminous AGN

Spectral energy distributions (SEDs) from X-ray to far-infrared (FIR) wavelengths are presented for a sample of 1246 X-ray luminous active galactic nuclei (AGN; $L_{0.5-10\rm{keV}}>10^{43}$ erg s$^{-1}$), with $z_{\rm{spec}}<1.2$, selected from Stripe 82X, COSMOS, and GOODS-N/S. The rest-frame SEDs show a wide spread ($\sim2.5$ dex) in the relative strengths of broad continuum features at X-ray, ultraviolet (UV), mid-infrared (MIR), and FIR wavelengths. A linear correlation (log-log slope of 0.7$\pm0.04$) is found between $L_{\rm{MIR}}$ and $L_{\rm{X}}$. There is significant scatter in the relation between the $L_{\rm{UV}}$ and $L_{\rm{X}}$ due to heavy obscuration, however the most luminous and unobscured AGN show a linear correlation (log-log slope of 0.8$\pm0.06$) in the relation above this scatter. The relation between $L_{\rm{FIR}}$ and $L_{\rm{X}}$ is predominantly flat, but with decreasing dispersion at $L_{\rm{X}}>10^{44}$ erg s$^{-1}$. The ratio between the "galaxy subtracted" bolometric luminosity and the intrinsic $L_{\rm{X}}$ increases from a factor of $\sim$$10-70$ from log $L_{\rm{bol}}/{\rm(erg\; s}^{-1})=44.5-46.5$. Characteristic SED shapes have been determined by grouping AGN based on relative strengths of the UV and MIR emission. The average $L_{1\mu\rm{m}}$ is constant for the majority of these SED shapes, while AGN with the strongest UV and MIR emission have elevated $L_{1\mu\rm{m}}$, consistent with the AGN emission dominating their SEDs at optical and NIR wavelengths. A strong correlation is found between the SED shape and both the $L_{\rm{X}}$ and $L_{\rm{bol}}$, such that $L_{\rm{bol}}/L_{\rm{X}}=20.4\pm1.8$, independent of the SED shape. This is consistent with an evolutionary scenario of increasing $L_{\rm{bol}}$ with decreasing obscuration as the AGN blows away circumnuclear gas.

==> anc/Appendix_Table1.csv <==
Field,x_ID,phot_id,RAJ2000,DEJ2000,L0510_c,z_spec,Nh,Lbol,SED_shape
COSMOS,lid_1217,123228,09h59m45.0307428s,+01d28m28.6445203s,44.275,1.029,22.045,45.482,2.0
COSMOS,lid_1210,128954,09h59m34.38412368s,+01d28m48.96262715s,45.035,1.16,21.78,45.671,2.0
COSMOS,lid_1218,150058,09h59m45.62690976s,+01d30m32.13303919s,44.295,1.106,22.313,45.789,2.0
COSMOS,lid_1252,150214,10h00m13.72519824s,+01d30m34.83321278s,44.305,0.851,20.954,45.577,2.0
COSMOS,lid_1247,158738,10h00m06.33626544s,+01d31m23.21169326s,43.365,1.042,-inf,44.974,3.0
COSMOS,lid_1560,161349,10h01m59.85819192s,+01d31m35.20264973s,44.075,0.977,22.235,45.409,2.0
COSMOS,lid_1253,164133,10h00m15.38332944s,+01d31m46.92705762s,45.035,1.031,21.782,45.617,3.0
COSMOS,lid_1202,167601,10h00m26.67996936s,+01d32m35.29003319s,43.525,0.285,23.268,44.534,3.0
COSMOS,lid_1224,169542,09h59m54.80496864s,+01d32m06.5247234s,43.595,0.481,21.114,45.061,2.0
COSMOS,lid_1189,171771,09h58m49.01919648s,+01d32m20.18050058s,44.435,0.364,21.059,44.849,5.0
COSMOS,lid_3611,172047,09h59m55.14715632s,+01d32m32.56883387s,43.148,0.623,23.265,44.289,5.0
COSMOS,lid_1303,172935,10h00m59.46604392s,+01d32m32.70568099s,44.355,0.886,22.834,45.055,3.0
COSMOS,lid_1180,173021,09h58m41.75725104s,+01d32m36.25872166s,43.895,1.164,22.5,45.162,3.0
COSMOS,lid_1239,173053,10h00m00.17289144s,+01d32m27.4766717s,43.196,0.893,22.884,44.835,4.0
COSMOS,lid_1248,179631,10h00m08.16485904s,+01d33m06.57955544s,44.265,1.171,22.352,45.917,1.0
COSMOS,lid_1246,192327,10h00m06.0252276s,+01d34m19.4438154s,43.22,1.066,22.765,44.814,3.0
COSMOS,lid_3515,193500,10h00m55.47715104s,+01d34m15.35672622s,43.672,0.828,23.575,45.192,4.0
COSMOS,lid_1559,196126,10h01m59.7936336s,+01d34m32.17613596s,43.55,0.518,-inf,44.584,5.0
COSMOS,lid_1256,201497,10h00m16.738686s,+01d34m57.3720416s,44.175,0.972,22.67,45.172,3.0
COSMOS,lid_1024,202465,10h00m28.27143s,+01d35m08.20037933s,43.915,0.84,23.066,44.644,5.0
COSMOS,lid_3605,205032,09h59m43.37069832s,+01d35m43.27569118s,43.055,0.221,22.602,44.126,3.0
COSMOS,lid_4841,205954,10h01m25.06324008s,+01d35m28.65210054s,43.756,1.166,22.773,45.56,3.0
COSMOS,lid_3603,208739,09h59m42.2543832s,+01d35m44.22579803s,43.399,0.772,23.267,44.865,3.0
COSMOS,lid_3613,212588,10h00m02.57809728s,+01d36m00.65780172s,43.205,0.516,23.031,44.447,4.0
COSMOS,cid_1678,215929,10h01m29.41205592s,+01d36m33.71753081s,43.445,0.104,22.403,44.185,4.0
COSMOS,lid_1280,216708,09h58m48.77310336s,+01d36m32.46312467s,43.273,1.13,-inf,44.999,3.0
COSMOS,lid_1683,222363,10h02m40.29005904s,+01d36m58.90314668s,43.345,0.372,22.413,44.105,4.0
COSMOS,lid_1226,222544,09h59m56.65149336s,+01d37m01.89681488s,44.435,1.15,21.663,45.375,2.0
COSMOS,lid_1038,222723,10h00m41.57220792s,+01d36m58.4519098s,44.115,0.995,21.886,46.297,3.0
COSMOS,lid_2582,226088,09h58m14.2256304s,+01d37m51.763849s,43.175,0.901,22.563,44.818,5.0
COSMOS,lid_1569,227400,10h02m16.77431832s,+01d37m24.83375045s,43.445,0.622,21.983,44.623,4.0
COSMOS,cid_1667,233605,10h01m16.93704624s,+01d38m04.00099636s,43.725,0.748,21.462,45.144,2.0
COSMOS,lid_1027,235265,10h00m33.49181952s,+01d38m10.98645126s,43.635,0.521,21.23,44.728,3.0
COSMOS,lid_1267,239908,09h59m53.78379096s,+01d38m35.91632566s,43.605,1.04,22.437,45.885,3.0
COSMOS,lid_1453,240895,10h01m32.8633392s,+01d38m46.8698402s,43.435,0.737,21.771,44.862,3.0
COSMOS,lid_3607,242114,09h59m47.51752752s,+01d38m51.88806737s,43.085,0.283,22.873,44.265,3.0
COSMOS,lid_1688,242550,10h02m48.85855464s,+01d38m55.21066706s,43.642,0.694,23.049,45.634,3.0
COSMOS,lid_1165,244279,09h58m22.9354596s,+01d39m04.73224993s,43.065,0.48,22.028,44.347,5.0
COSMOS,lid_3509,247877,10h00m21.30804024s,+01d39m30.61828818s,43.087,0.975,22.82,44.698,4.0
COSMOS,cid_1664,248022,10h01m16.0429764s,+01d39m28.24320823s,43.395,0.684,22.435,44.726,3.0
COSMOS,lid_1275,249368,10h00m17.95673472s,+01d39m34.65807332s,43.235,0.748,22.201,44.737,4.0
COSMOS,cid_296,252977,10h00m55.58818176s,+01d39m54.38110529s,44.125,0.91,21.695,45.056,3.0
COSMOS,cid_3321,257310,10h00m20.59778016s,+01d40m24.91781297s,43.825,1.116,22.819,45.066,3.0
COSMOS,lid_968,260972,09h57m57.84683232s,+01d40m43.89062891s,43.871,0.568,22.856,44.435,3.0
COSMOS,cid_294,262286,10h00m49.65873888s,+01d40m48.39524238s,45.415,0.713,24.757,45.52,3.0
COSMOS,lid_1162,262797,09h58m16.98497928s,+01d41m01.90174319s,43.305,0.549,22.318,44.395,4.0
COSMOS,lid_1264,263569,09h59m48.11361048s,+01d40m57.90875725s,43.495,0.776,22.983,44.924,3.0
COSMOS,lid_1459,264588,10h01m43.14950736s,+01d41m04.00210494s,43.157,1.0,-inf,45.183,3.0
COSMOS,cid_295,267821,10h00m53.00219208s,+01d41m23.68451735s,43.035,0.679,22.084,44.508,4.0
COSMOS,cid_3344,268863,10h00m37.09458168s,+01d41m22.64008218s,43.205,0.914,22.013,44.958,5.0
COSMOS,cid_267,280487,10h00m18.78672168s,+01d42m32.07620441s,43.625,0.73,22.063,44.743,4.0
COSMOS,lid_1003,280576,09h59m13.93123752s,+01d42m33.97327376s,43.415,0.955,22.062,44.945,5.0
COSMOS,lid_1566,280712,10h02m12.13104312s,+01d42m32.09827633s,43.305,0.369,20.903,44.739,2.0
COSMOS,lid_3495,282350,09h59m14.89391592s,+01d42m45.05982556s,43.775,0.745,23.552,44.656,3.0
COSMOS,cid_289,283742,10h00m38.00981304s,+01d42m48.29171184s,43.395,0.623,21.88,44.889,4.0
COSMOS,lid_3745,286866,10h01m40.64427216s,+01d43m08.46484882s,44.045,0.998,23.388,45.114,3.0
COSMOS,cid_674,286870,10h01m01.08129792s,+01d43m14.80549793s,43.135,0.528,22.801,44.451,3.0
COSMOS,cid_298,293576,10h01m14.97386568s,+01d43m47.7876292s,44.105,0.58,23.666,45.243,3.0
COSMOS,cid_3371,298256,09h59m44.9777784s,+01d44m20.55549023s,43.131,0.864,23.38,44.823,4.0
COSMOS,cid_3288,301078,10h01m07.19611824s,+01d44m37.40020868s,43.265,0.763,22.287,44.512,5.0
COSMOS,cid_266,302660,10h00m12.12174936s,+01d44m39.53536678s,43.815,1.149,22.236,45.8,3.0
COSMOS,lid_1015,305831,09h59m59.12820168s,+01d45m04.42470838s,43.875,1.097,22.948,45.373,3.0
COSMOS,cid_264,309063,10h00m10.58947728s,+01d45m23.9151294s,43.075,0.735,22.023,44.459,5.0
COSMOS,cid_1039,310302,10h01m02.22719503s,+01d45m26.24362596s,43.855,0.965,22.017,45.204,3.0
COSMOS,lid_1589,310591,10h02m29.31767376s,+01d45m27.68598418s,44.215,0.885,21.623,45.445,2.0
COSMOS,cid_290,311451,10h00m42.38546568s,+01d45m34.05730712s,43.965,1.161,21.322,45.36,3.0
COSMOS,lid_1684,311831,10h02m41.20028352s,+01d45m36.37421906s,44.165,1.175,22.317,45.116,5.0
COSMOS,cid_281,316931,10h00m58.19280084s,+01d45m59.14334916s,44.215,0.623,21.686,44.94,3.0
COSMOS,lid_978,317570,09h58m20.7576624s,+01d46m09.34362919s,44.465,0.7855,23.144,45.835,3.0
COSMOS,cid_1049,317720,10h00m54.76799546s,+01d46m02.41105908s,43.145,0.35,21.613,44.988,3.0
COSMOS,lid_1583,319169,10h02m20.62800528s,+01d46m14.43284195s,43.165,0.415,22.629,44.36,4.0
COSMOS,lid_1478,320331,10h01m58.02708288s,+01d46m21.07316456s,43.995,0.833,22.438,45.271,3.0
COSMOS,cid_1428,322871,09h59m27.2989776s,+01d46m35.05404565s,43.015,0.427,21.462,44.172,4.0
COSMOS,cid_263,324525,10h00m10.34301696s,+01d46m45.1554811s,44.045,0.348,22.873,43.783,1.0
COSMOS,lid_1679,325165,10h02m37.05166704s,+01d46m48.03185701s,43.865,0.668,22.1,44.918,3.0
COSMOS,cid_283,325593,10h00m58.59839938s,+01d46m55.94052972s,43.595,1.12,22.176,45.021,4.0
COSMOS,cid_297,327459,10h01m11.98863504s,+01d47m01.70400779s,43.595,0.707,21.591,44.585,5.0
COSMOS,lid_976,327470,09h58m07.17506424s,+01d47m08.85758989s,44.325,1.115,21.857,45.4,3.0
COSMOS,cid_261,331013,10h00m05.12643744s,+01d47m28.92797448s,44.325,1.165,22.885,45.428,3.0
COSMOS,lid_1556,332248,10h01m54.77825472s,+01d47m25.15729963s,43.665,0.702,22.937,44.7,5.0
COSMOS,cid_818,332304,10h01m02.96399347s,+01d47m39.62654952s,43.276,0.862,-inf,44.681,3.0
COSMOS,lid_3500,336469,09h59m31.6650072s,+01d47m54.67527121s,43.139,0.939,23.354,44.717,5.0
COSMOS,cid_306,337029,10h01m31.98849072s,+01d47m55.91721847s,44.045,1.084,22.607,45.098,3.0
COSMOS,cid_238,337827,10h00m03.27127344s,+01d48m02.0585124s,43.355,0.83,21.398,44.878,4.0
COSMOS,cid_284,338071,10h01m01.92479429s,+01d48m00.50291856s,44.695,0.907,23.994,45.258,4.0
COSMOS,lid_3728,338977,10h01m22.94860632s,+01d48m11.93936717s,43.235,1.037,23.562,45.025,3.0
COSMOS,lid_1475,339381,10h01m56.4576504s,+01d48m10.92127165s,43.865,0.957,22.1,45.058,3.0
COSMOS,cid_736,341626,10h00m39.6719988s,+01d48m21.70329444s,43.675,0.907,22.277,45.42,3.0
COSMOS,lid_1717,342090,10h03m01.61279976s,+01d48m24.50128529s,44.215,0.914,22.888,45.022,3.0
COSMOS,cid_276,342587,10h00m53.43599916s,+01d48m26.19717048s,43.055,0.53,22.021,44.167,5.0
COSMOS,cid_302,344505,10h01m27.52408416s,+01d48m38.18948818s,43.835,0.82,23.339,44.858,3.0
COSMOS,cid_221,346035,09h59m16.9246872s,+01d48m42.149399s,43.585,0.5773,22.042,44.806,4.0
COSMOS,cid_1045,347583,10h00m33.59279582s,+01d49m02.08918488s,44.155,1.178,22.167,45.291,4.0
COSMOS,cid_225,348345,09h59m20.33745024s,+01d49m03.7368583s,43.315,0.735,22.189,44.652,3.0
COSMOS,cid_196,348646,09h58m46.00297368s,+01d49m05.25117493s,43.435,0.738,22.127,44.858,4.0
COSMOS,cid_1030,350733,10h00m33.86879374s,+01d49m11.58490416s,44.365,1.192,22.743,45.569,3.0
COSMOS,lid_3470,353169,09h57m50.71570416s,+01d49m21.19972361s,43.22,0.518,23.35,44.551,4.0
COSMOS,lid_1578,355207,10h02m06.26789232s,+01d49m44.78399684s,43.925,1.127,22.14,44.912,4.0
COSMOS,cid_274,355442,10h00m47.93039354s,+01d49m35.88060396s,44.355,0.893,21.524,45.113,5.0
COSMOS,cid_303,355652,10h01m27.84147096s,+01d49m45.22640311s,44.055,0.958,22.693,45.068,2.0
COSMOS,cid_2948,359852,10h01m35.39614584s,+01d50m05.75268022s,43.153,0.928,23.188,44.873,5.0
COSMOS,lid_3816,361363,10h02m16.39770408s,+01d50m08.32001784s,44.195,0.674,23.95,44.84,5.0
COSMOS,cid_220,367307,09h59m16.04275728s,+01d50m48.2584686s,44.045,1.0337,21.958,45.393,1.0
COSMOS,cid_1027,367943,10h00m09.85200014s,+01d50m57.6981798s,44.425,1.032,22.241,44.937,3.0
COSMOS,cid_241,368582,09h59m45.33649488s,+01d50m52.67683669s,43.115,0.63,22.43,44.628,4.0
COSMOS,cid_233,373875,09h59m58.27199592s,+01d51m28.50304068s,43.445,0.834,21.623,45.18,4.0
COSMOS,lid_1479,376362,10h01m59.44431312s,+01d51m39.62891556s,43.195,0.832,22.293,44.84,3.0
COSMOS,lid_1721,378500,10h03m05.07883368s,+01d51m56.31919481s,44.145,0.969,22.507,45.482,1.0
COSMOS,cid_275,386177,10h00m49.96799539s,+01d52m31.42774956s,44.045,1.147,21.724,45.684,1.0
COSMOS,cid_260,386536,10h00m33.38400499s,+01d52m37.34325408s,43.635,0.8309,22.335,45.315,2.0
COSMOS,lid_1603,388484,10h02m31.85179536s,+01d52m42.54704011s,43.215,0.965,22.132,45.788,3.0
COSMOS,cid_1288,394239,10h00m42.6767945s,+01d53m23.94738672s,43.655,0.864,21.792,44.732,5.0
COSMOS,lid_946,397321,09h57m52.0184736s,+01d53m47.38420554s,44.555,0.3,22.243,43.787,3.0
COSMOS,cid_209,397900,09h59m26.8527696s,+01d53m41.11052726s,43.825,0.444,21.949,45.173,3.0
COSMOS,cid_251,398571,10h00m16.2431953s,+01d53m40.15538664s,43.385,1.092,22.362,45.1,4.0
COSMOS,cid_200,400634,09h58m55.95439056s,+01d54m00.9995972s,43.097,1.034,-inf,44.864,5.0
COSMOS,lid_1714,401148,10h02m57.48504192s,+01d54m05.31335689s,44.165,0.971,21.279,45.156,3.0
COSMOS,cid_256,402948,10h00m26.9760035s,+01d54m16.04344896s,43.395,0.971,22.224,45.075,3.0
COSMOS,cid_1016,403058,09h59m12.65280288s,+01d54m06.8727726s,43.525,0.661,23.425,44.471,4.0
COSMOS,cid_1019,403300,09h59m19.30043736s,+01d54m07.68005392s,44.325,0.73,23.895,44.849,3.0
COSMOS,cid_253,403419,10h00m19.54560331s,+01d54m22.02161256s,43.525,0.971,22.149,44.92,1.0
COSMOS,lid_3483,405071,09h58m47.3146644s,+01d54m18.43399836s,43.765,0.663,23.409,45.131,3.0
COSMOS,cid_3568,406106,09h58m33.04687872s,+01d54m24.69905075s,43.175,0.691,22.653,44.783,4.0
COSMOS,cid_2946,411306,10h01m33.88550664s,+01d54m59.41642255s,43.176,1.133,22.885,45.027,3.0
COSMOS,lid_1749,412346,10h03m23.94667728s,+01d55m03.38585786s,45.005,1.141,21.66,45.929,1.0
COSMOS,cid_1043,413642,10h00m30.89759532s,+01d55m15.43398528s,43.675,1.009,22.79,45.472,3.0
COSMOS,cid_207,414248,09h59m23.4383976s,+01d55m14.03113188s,43.425,0.714,22.413,44.916,3.0
COSMOS,cid_1042,415424,10h00m30.95760226s,+01d55m24.29511024s,43.295,1.005,22.208,44.89,4.0
COSMOS,cid_799,416000,09h59m38.90639004s,+01d55m24.63311856s,43.455,0.775,22.981,44.713,5.0
COSMOS,cid_378,419317,10h01m18.5087964s,+01d55m42.80848176s,43.285,0.528,21.579,44.818,2.0
COSMOS,cid_248,420847,10h00m34.4807929s,+01d55m49.47814488s,44.015,0.895,22.536,44.956,4.0
COSMOS,cid_1105,420912,10h00m55.79999551s,+01d56m33.56809296s,43.595,0.2185,23.66,43.705,4.0
COSMOS,cid_689,421107,10h01m39.69049272s,+01d56m03.60909161s,44.545,1.175,22.771,44.975,3.0
COSMOS,cid_373,422500,10h01m05.59439635s,+01d56m03.51956328s,44.455,0.916,21.833,45.121,3.0
COSMOS,lid_1599,423348,10h02m25.6956864s,+01d56m05.99370932s,43.415,0.68,21.613,44.669,3.0
COSMOS,cid_401,424136,10h01m52.22818944s,+01d56m08.75990818s,44.075,0.969,23.323,45.761,3.0
COSMOS,lid_1597,426055,10h02m20.53422864s,+01d56m18.34447315s,43.045,0.445,22.038,44.652,4.0
COSMOS,cid_1010,426654,09h58m41.2704984s,+01d56m29.49309895s,43.875,0.937,22.745,44.931,3.0
COSMOS,cid_213,428515,09h59m33.8087923s,+01d56m37.6919142s,43.165,0.667,22.783,44.511,4.0
COSMOS,cid_165,432314,09h58m58.33920218s,+01d57m05.88388752s,44.355,1.187,22.667,45.493,3.0
COSMOS,lid_1500,433721,10h02m08.29616736s,+01d57m08.99098088s,43.955,0.972,22.417,44.987,4.0
COSMOS,lid_680,434477,09h57m46.22389416s,+01d57m12.08817252s,44.055,0.905,21.756,45.195,2.0
COSMOS,cid_1705,434653,09h58m17.33726304s,+01d57m18.28791839s,44.075,0.8005,22.033,45.22,3.0
COSMOS,cid_387,436998,10h01m31.01992032s,+01d57m33.26385798s,43.915,1.047,23.371,45.335,3.0
COSMOS,cid_732,437780,09h59m55.15200259s,+01d57m37.58253048s,43.685,1.169,22.875,45.036,4.0
COSMOS,cid_1174,437924,10h01m06.94560055s,+01d57m35.1251532s,43.343,0.088,-inf,42.813,3.0
COSMOS,lid_1754,438627,10h03m27.7066716s,+01d57m41.9442377s,44.685,1.067,21.799,46.477,2.0
COSMOS,cid_1185,443852,10h01m41.93627352s,+01d58m10.24116344s,43.655,0.862,22.545,44.912,3.0
COSMOS,cid_1108,444480,10h01m17.54639758s,+01d58m17.04102924s,43.705,0.889,23.137,44.786,4.0
COSMOS,lid_1611,445312,10h02m09.81117816s,+01d58m11.01621054s,43.655,1.19,22.366,45.769,3.0
COSMOS,cid_1467,445878,09h59m20.99520235s,+01d58m18.63656292s,43.057,1.02,22.545,45.629,3.0
COSMOS,lid_679,447092,09h57m44.02259544s,+01d58m25.1359343s,44.295,0.486,22.657,44.404,3.0
COSMOS,cid_381,448160,10h01m40.36091856s,+01d58m35.97819618s,44.075,0.865,22.52,45.625,3.0
COSMOS,lid_1624,448411,10h02m38.59207872s,+01d58m31.0151221s,44.435,0.926,21.568,45.24,3.0
COSMOS,cid_164,450055,09h58m57.19919566s,+01d58m43.94707176s,44.015,0.526,23.102,44.519,3.0
COSMOS,cid_358,452180,10h00m25.24079148s,+01d58m52.43415456s,44.315,0.372,20.0,45.4,1.0
COSMOS,cid_1101,453781,10h01m03.57119491s,+01d59m13.20040464s,43.815,0.783,22.072,44.599,3.0
COSMOS,cid_2326,453882,10h01m58.74182856s,+01d59m10.75001593s,43.715,0.506,22.439,44.217,3.0
COSMOS,cid_485,454812,10h01m43.31739288s,+01d59m17.19262788s,44.085,0.976,22.923,44.89,3.0
COSMOS,cid_1100,455845,10h01m05.86079604s,+01d59m19.45648356s,43.565,0.673,22.873,44.511,4.0
COSMOS,cid_173,456808,09h58m16.8912564s,+01d59m26.05299911s,44.375,1.0,22.352,45.514,3.0
COSMOS,cid_177,456825,09h58m20.45710944s,+01d59m31.08621156s,43.805,0.983,22.062,44.911,4.0
COSMOS,lid_4363,458021,09h58m20.73222864s,+01d59m24.44248126s,43.306,0.988,22.719,45.615,4.0
COSMOS,cid_211,459421,09h59m28.46639227s,+01d59m35.39797764s,43.715,1.169,21.934,45.371,2.0
COSMOS,lid_1623,459617,10h02m37.24356576s,+01d59m43.81724512s,43.565,0.979,21.531,44.983,4.0
COSMOS,cid_369,460918,10h01m00.81119402s,+01d59m48.21502092s,44.205,1.171,21.984,45.435,2.0
COSMOS,cid_1087,461943,10h00m33.53519254s,+01d59m52.88211672s,43.175,0.673,22.394,44.448,4.0
COSMOS,cid_3554,464056,09h58m18.90176088s,+02d00m06.1401807s,43.475,0.987,22.318,44.792,5.0
COSMOS,cid_347,465158,10h00m17.51760473s,+02d00m12.7482624s,43.155,0.352,20.845,44.228,4.0
COSMOS,cid_1098,465475,10h01m17.73599957s,+02d00m14.40825156s,43.405,0.915,21.919,44.897,4.0
COSMOS,lid_3777,466461,10h02m15.792342s,+02d00m14.54835218s,43.445,0.696,23.006,44.629,4.0
COSMOS,cid_356,466580,09h59m58.84799345s,+02d00m24.14846664s,43.945,1.033,21.531,45.138,4.0
COSMOS,cid_372,466941,10h01m03.6239988s,+02d00m27.40387536s,43.445,0.85,21.505,44.663,5.0
COSMOS,cid_1095,468608,10h00m23.52959477s,+02d00m29.89472544s,43.345,1.092,22.288,45.076,3.0
COSMOS,cid_3061,469052,10h00m26.9759999s,+02d00m33.3478728s,43.042,1.182,22.754,45.177,4.0
COSMOS,cid_492,469339,10h01m51.13797528s,+02d00m32.31393019s,44.545,0.967,20.903,45.749,1.0
COSMOS,cid_1169,470509,10h00m53.37359491s,+02d00m41.98320684s,43.455,0.998,22.747,45.161,3.0
COSMOS,lid_1613,471165,10h02m23.32360008s,+02d00m48.2825794s,43.425,0.796,23.113,44.905,3.0
COSMOS,cid_1291,473612,10h01m00.13680024s,+02d00m54.41827428s,43.975,0.674,23.665,44.606,5.0
COSMOS,cid_684,474750,10h00m47.69279623s,+02d01m10.4678238s,43.835,0.95,23.064,44.786,4.0
COSMOS,cid_850,475248,10h00m58.63919755s,+02d01m09.38276292s,43.185,0.7135,21.531,44.739,4.0
COSMOS,cid_3545,475972,09h58m06.23265792s,+02d01m13.37122992s,43.635,0.622,21.69,44.526,5.0
COSMOS,cid_1499,478411,10h00m02.04000305s,+02d01m32.86808076s,43.417,1.193,23.114,45.824,3.0
COSMOS,lid_1726,480904,10h02m40.2813288s,+02d01m46.96990954s,43.375,0.638,22.13,44.434,4.0
COSMOS,lid_3335,481359,09h58m15.34895184s,+02d01m48.04164296s,43.182,0.724,23.152,44.763,4.0
COSMOS,cid_496,481762,10h02m02.55489192s,+02d01m44.72073343s,44.005,0.899,22.271,45.685,3.0
COSMOS,cid_763,484830,10h01m10.74239381s,+02d02m04.97038128s,43.197,0.972,23.348,44.937,4.0
COSMOS,cid_54,486067,10h01m14.84640053s,+02d02m08.73929292s,44.365,0.97,21.815,45.472,3.0
COSMOS,cid_482,486971,10h01m41.98105008s,+02d03m58.20035116s,43.855,0.125,24.411,44.227,3.0
COSMOS,lid_3841,487826,10h02m36.53307408s,+02d02m16.95598354s,43.455,0.368,23.244,44.868,5.0
COSMOS,lid_684,488464,09h57m58.55706408s,+02d02m23.48935159s,43.412,0.979,23.053,44.862,4.0
COSMOS,cid_1176,488484,10h01m16.48559921s,+02d02m26.47787856s,43.102,0.974,22.74,44.73,5.0
COSMOS,cid_361,490038,10h00m34.9368011s,+02d02m35.1988656s,44.485,1.1768,21.544,45.763,2.0
COSMOS,cid_488,491067,10h01m47.07144768s,+02d02m36.61147867s,44.415,1.171,22.05,45.572,2.0
COSMOS,cid_2591,492534,10h01m36.71354544s,+02d02m51.92844212s,43.315,0.55,22.972,44.482,3.0
COSMOS,cid_487,494577,10h01m46.48495992s,+02d02m56.742311s,44.175,0.6676,20.954,45.389,1.0
COSMOS,cid_928,495826,10h01m03.93120046s,+02d02m59.45492004s,43.535,0.962,22.632,45.2,3.0
COSMOS,cid_764,495949,10h01m13.18559309s,+02d03m09.24481944s,44.075,1.178,23.171,45.887,3.0
COSMOS,cid_2587,497789,10h01m34.94592288s,+02d03m27.60091963s,43.635,0.965,22.812,45.884,3.0
COSMOS,cid_355,498062,10h00m19.7904049s,+02d03m30.76842204s,43.515,0.893,21.908,44.656,5.0
COSMOS,cid_1637,499247,10h02m08.59455672s,+02d03m27.81183679s,43.945,1.195,22.408,45.396,2.0
COSMOS,cid_1088,501652,10h00m35.69999743s,+02d03m38.28817116s,43.645,0.725,23.176,45.019,3.0
COSMOS,cid_60,502241,10h01m20.2391982s,+02d03m41.08793328s,43.835,0.904,22.026,45.657,1.0
COSMOS,lid_675,503825,09h58m30.56912904s,+02d03m56.32444872s,43.405,1.001,22.066,45.109,-99.0
COSMOS,cid_344,505102,09h59m38.52000178s,+02d04m05.00704644s,43.475,1.091,21.556,45.318,2.0
COSMOS,cid_163,505243,09h58m57.02880379s,+02d03m55.08934128s,43.575,0.678,21.0,45.421,4.0
COSMOS,cid_35,506854,10h00m46.72559311s,+02d04m04.57105908s,43.435,0.552,21.146,45.238,2.0
COSMOS,lid_1619,507746,10h02m31.62007224s,+02d04m15.18482521s,43.515,0.424,23.074,44.477,4.0
COSMOS,cid_168,508074,09h58m40.61844504s,+02d04m26.53373708s,43.625,0.34,21.463,44.578,3.0
COSMOS,lid_682,510870,09h57m48.23534904s,+02d04m29.71727108s,43.855,0.949,22.123,44.984,4.0
COSMOS,cid_1070,511953,09h59m46.77120499s,+02d04m41.56135932s,43.105,0.889,22.173,44.657,5.0
COSMOS,cid_345,513787,09h59m38.95920024s,+02d04m51.49996176s,43.695,0.659,22.842,44.482,3.0
COSMOS,lid_689,514657,09h58m05.06610792s,+02d04m45.71710208s,43.305,0.675,21.491,44.631,4.0
COSMOS,cid_341,516624,09h59m35.22958973s,+02d05m08.48150556s,43.765,0.079,23.138,42.565,3.0
COSMOS,cid_478,518166,10h01m40.40940888s,+02d05m06.39797089s,43.545,0.4246,21.597,44.992,3.0
COSMOS,cid_876,519447,10h00m37.67999695s,+02d05m22.10641188s,43.755,1.129,23.764,45.297,3.0
COSMOS,cid_1055,519494,09h58m56.91120463s,+02d05m23.18242704s,43.545,0.972,21.69,44.752,5.0
COSMOS,lid_661,522534,09h58m09.43968264s,+02d05m32.36503564s,43.125,0.607,22.057,44.445,4.0
COSMOS,cid_171,523113,09h58m13.313094s,+02d05m36.11155009s,43.805,0.7,21.279,45.153,2.0
COSMOS,cid_3789,524394,10h01m24.55919693s,+02d05m53.70830304s,43.255,0.321,23.636,43.632,5.0
COSMOS,cid_835,526232,09h59m45.73679354s,+02d06m05.14517292s,43.48,0.539,23.618,44.203,3.0
COSMOS,cid_56,528339,10h01m17.6159969s,+02d06m01.78843716s,43.555,1.08,22.291,45.162,5.0
COSMOS,cid_42,529855,10h00m43.15199436s,+02d06m37.22366772s,43.455,0.36,21.166,45.033,2.0
COSMOS,cid_335,530363,09h59m28.15919076s,+02d06m23.05984752s,43.915,1.053,22.564,45.543,3.0
COSMOS,cid_51,530967,10h00m53.83679921s,+02d06m20.47109148s,43.395,0.74,21.908,44.887,4.0
COSMOS,cid_339,532321,09h59m34.42559962s,+02d06m27.96403248s,43.865,0.686,21.487,45.196,3.0
COSMOS,cid_683,533239,10h00m11.16719227s,+02d06m29.6902188s,43.145,0.479,21.583,44.681,4.0
COSMOS,lid_1523,533666,10h02m22.98419352s,+02d06m39.78775951s,43.925,0.899,21.591,45.046,3.0
COSMOS,cid_52,534811,10h00m54.59999374s,+02d06m52.60174272s,43.895,0.479,21.881,44.051,3.0
COSMOS,cid_1446,536989,10h00m52.14960041s,+02d06m50.712804s,43.0,1.092,23.146,45.952,3.0
COSMOS,lid_681,539583,09h57m46.64900328s,+02d07m11.71942054s,44.005,0.985,21.914,45.385,1.0
COSMOS,cid_1063,540730,09h58m48.45120091s,+02d07m17.76366084s,43.615,0.89,21.633,44.781,4.0
COSMOS,lid_3310,541366,09h57m56.70459336s,+02d07m19.75543507s,43.576,0.954,23.525,45.505,2.0
COSMOS,cid_468,543535,10h00m25.33680235s,+02d07m34.71320892s,44.285,0.961,22.057,45.136,3.0
COSMOS,cid_37,547306,10h01m09.10080074s,+02d07m54.87467412s,43.755,0.838,22.027,44.632,5.0
COSMOS,cid_2303,547496,10h01m41.45911704s,+02d07m43.58637048s,43.275,0.419,21.845,44.008,5.0
COSMOS,cid_331,547611,09h59m25.07279993s,+02d07m56.9002926s,43.625,0.956,21.69,44.892,4.0
COSMOS,cid_1652,548220,09h58m28.38615456s,+02d07m58.11916663s,43.101,0.632,23.068,44.538,4.0
COSMOS,cid_1124,548361,09h59m19.94159326s,+02d08m03.6061044s,43.379,1.02,23.47,44.952,3.0
COSMOS,cid_2757,549632,10h00m00.67919705s,+02d08m01.03382952s,43.05,0.958,22.401,44.869,4.0
COSMOS,cid_919,549676,10h00m39.73079693s,+02d08m00.81606732s,43.445,0.838,21.74,45.092,3.0
COSMOS,cid_949,550062,10h00m59.483997s,+02d08m10.82172228s,43.365,0.895,21.875,44.771,4.0
COSMOS,cid_313,554361,09h59m07.64879729s,+02d08m21.1411968s,43.415,0.354,21.288,44.662,3.0
COSMOS,cid_538,555407,10h01m44.50193952s,+02d08m33.95901631s,43.785,0.967,21.869,45.134,3.0
COSMOS,cid_1126,558222,10h00m04.54319266s,+02d08m52.21281732s,44.075,0.959,22.704,45.302,3.0
COSMOS,cid_323,558556,09h58m33.13589856s,+02d08m58.56982656s,43.955,0.952,22.493,44.984,3.0
COSMOS,cid_549,560030,10h01m57.21495384s,+02d09m01.6230267s,43.375,0.876,22.04,44.879,3.0
COSMOS,cid_332,560331,09h59m44.81039914s,+02d08m57.6023244s,43.755,0.958,21.806,45.233,3.0
COSMOS,cid_319,560530,09h59m17.16239978s,+02d09m07.39292508s,43.515,1.052,22.444,44.801,5.0
COSMOS,cid_753,561903,10h02m10.01855616s,+02d09m15.32795231s,43.455,0.822,22.876,44.738,4.0
COSMOS,lid_1628,565402,10h02m56.07077736s,+02d09m23.87661131s,44.075,0.979,22.045,45.74,3.0
COSMOS,cid_320,567452,09h59m18.70080461s,+02d09m51.80609772s,45.285,1.156,21.0,46.164,2.0
COSMOS,cid_1071,569294,09h59m20.63040125s,+02d09m56.61509832s,43.118,0.809,22.643,45.09,5.0
COSMOS,lid_1540,572088,10h02m32.35385616s,+02d09m56.7192506s,44.095,0.8113,22.163,44.886,4.0
COSMOS,cid_554,572704,10h02m09.68802072s,+02d10m04.34474569s,43.895,0.879,22.215,44.977,3.0
COSMOS,cid_1130,573007,09h59m37.70160199s,+02d10m09.34887324s,43.335,0.787,21.982,44.738,4.0
COSMOS,cid_447,575696,09h59m45.30959602s,+02d10m29.72111232s,44.865,1.18,22.723,45.184,3.0
COSMOS,cid_828,576750,09h59m26.83678908s,+02d10m23.1230334s,43.027,0.884,22.62,45.613,4.0
COSMOS,cid_69,576870,10h01m41.32560062s,+02d10m31.30361868s,44.365,0.979,21.633,45.635,3.0
COSMOS,lid_3846,577245,10h02m43.44551328s,+02d10m32.25442033s,43.212,0.8,23.369,44.859,4.0
COSMOS,cid_555,577597,10h02m14.17748016s,+02d10m38.18943404s,43.505,0.868,22.053,44.77,4.0
COSMOS,cid_724,577761,10h01m17.8104006s,+02d10m36.24395304s,43.2,0.906,23.43,44.698,5.0
COSMOS,cid_682,577999,09h59m32.48880098s,+02d10m37.82067312s,43.735,0.66,23.029,45.102,3.0
COSMOS,lid_1642,578239,10h03m03.70928352s,+02d10m51.8563614s,43.575,0.558,21.839,45.797,3.0
COSMOS,lid_665,579394,09h58m14.27107608s,+02d10m51.44188602s,44.375,1.176,23.906,44.942,5.0
COSMOS,lid_663,580861,09h58m09.91547184s,+02d10m57.78518488s,43.565,0.838,22.189,45.13,2.0
COSMOS,cid_322,580915,09h58m29.78122248s,+02d10m50.54699557s,44.445,1.187,21.879,45.736,2.0
COSMOS,cid_1634,581391,10h02m18.3287676s,+02d10m53.04337849s,43.425,0.555,21.568,45.158,4.0
COSMOS,lid_662,581549,09h58m09.3775728s,+02d10m57.56639117s,43.585,0.951,21.792,45.067,4.0
COSMOS,cid_710,584970,10h02m08.99832192s,+02d11m17.10377171s,44.025,0.925,22.841,44.838,4.0
COSMOS,cid_553,585366,10h02m07.6735896s,+02d11m20.15841772s,43.725,0.83,21.864,45.144,2.0
COSMOS,cid_1518,585941,10h00m36.18959894s,+02d11m29.88069072s,43.312,1.122,23.544,44.885,3.0
COSMOS,lid_1645,589540,10h03m07.83625176s,+02d11m35.4631537s,44.285,0.582,21.079,44.824,3.0
COSMOS,lid_1644,590120,10h03m05.80839984s,+02d11m45.60249034s,43.695,0.639,22.356,44.563,4.0
COSMOS,cid_446,593404,09h59m38.97599851s,+02d12m01.35212112s,43.575,0.686,21.279,45.472,2.0
COSMOS,cid_3211,593532,09h58m23.62285752s,+02d12m01.58695394s,43.745,1.17,22.575,46.094,3.0
COSMOS,cid_2036,596188,10h02m17.5492476s,+02d12m12.21961028s,43.425,0.7811,21.954,45.019,4.0
COSMOS,lid_3863,596401,10h03m02.29531416s,+02d12m20.83870001s,43.378,1.031,23.365,45.335,3.0
COSMOS,cid_1435,599333,09h59m09.39360038s,+02d12m34.66055412s,43.06,0.729,22.526,44.999,3.0
COSMOS,cid_680,601457,09h58m35.90407032s,+02d12m34.13206102s,43.185,0.953,22.146,44.967,5.0
COSMOS,cid_760,601946,10h01m11.6831952s,+02d12m50.7149856s,43.855,1.147,23.186,45.026,4.0
COSMOS,lid_639,603725,09h58m28.1929296s,+02d12m56.29427723s,43.005,0.676,21.556,44.695,4.0
COSMOS,cid_68,604416,10h01m41.08319719s,+02d12m59.57523288s,43.575,0.621,21.255,44.777,2.0
COSMOS,cid_28,605055,10h01m00.04079306s,+02d12m52.5345462s,43.575,0.497,22.728,45.164,3.0
COSMOS,lid_2241,605093,09h58m16.16191008s,+02d13m10.00455406s,43.573,0.076,23.093,42.47,3.0
COSMOS,cid_448,605519,09h59m50.63999652s,+02d13m06.837267s,43.575,0.734,22.066,44.892,4.0
COSMOS,cid_3216,607000,09h58m28.51200912s,+02d13m13.8567293s,43.725,1.058,22.751,45.156,4.0
COSMOS,cid_1139,607340,10h00m14.19119246s,+02d13m11.36498304s,43.835,1.14,22.21,45.544,3.0
COSMOS,cid_20,607561,10h00m40.91039402s,+02d13m07.67862804s,44.185,1.156,22.801,45.284,4.0
COSMOS,cid_329,609017,09h58m57.3708948s,+02d13m14.7465777s,45.255,1.024,21.354,45.884,2.0
COSMOS,cid_2356,609768,10h00m32.73360142s,+02d13m31.117125s,43.107,1.024,23.009,45.223,3.0
COSMOS,cid_935,610703,10h01m22.15439947s,+02d13m34.57029792s,44.375,0.891,21.706,45.156,3.0
COSMOS,cid_1114,611879,09h59m34.88399832s,+02d13m39.58956588s,43.355,0.772,22.573,44.547,5.0
COSMOS,cid_405,615692,09h59m06.96959095s,+02d13m58.06445268s,43.565,0.762,22.677,44.561,5.0
COSMOS,cid_2848,616226,09h58m35.72538792s,+02d13m58.18457237s,43.325,0.673,22.396,44.62,4.0
COSMOS,cid_957,616983,10h00m13.41119993s,+02d14m00.69286416s,43.975,0.936,22.071,45.724,3.0
COSMOS,cid_2862,618370,09h58m48.8954916s,+02d14m05.65444273s,43.585,0.551,23.638,44.605,4.0
COSMOS,cid_1144,621569,10h00m25.12080329s,+02d14m37.74470496s,44.675,1.055,23.621,44.898,3.0
COSMOS,cid_65,623908,10h01m23.95199962s,+02d14m46.28517288s,44.055,0.894,21.777,45.159,1.0
COSMOS,cid_536,624526,10h01m47.88719868s,+02d14m46.76144892s,44.135,0.882,21.146,45.541,1.0
COSMOS,lid_1655,625595,10h02m52.85983464s,+02d14m53.51486129s,43.605,0.665,21.832,44.962,2.0
COSMOS,cid_1295,627520,09h59m41.05680228s,+02d15m01.56015216s,43.23,0.881,23.196,45.25,4.0
COSMOS,cid_2012,629377,10h01m55.0953048s,+02d15m11.0883533s,43.355,0.866,22.965,44.856,4.0
COSMOS,cid_435,630287,09h58m55.25102568s,+02d15m17.01990256s,43.625,1.024,22.77,44.944,4.0
COSMOS,lid_3864,630503,10h03m07.70496936s,+02d15m15.4021896s,43.415,0.697,23.182,44.849,3.0
COSMOS,cid_409,631014,09h59m17.21039513s,+02d15m17.00070804s,43.425,0.934,21.74,45.114,3.0
COSMOS,cid_412,631720,09h59m26.16959381s,+02d15m29.74275864s,44.105,0.872,21.94,44.846,3.0
COSMOS,cid_450,633565,09h59m58.47119206s,+02d15m30.87427536s,43.635,0.658,21.462,45.155,4.0
COSMOS,cid_1643,635497,09h58m29.20872168s,+02d15m43.29511319s,43.665,0.946,21.968,45.774,2.0
COSMOS,lid_633,635561,09h58m17.36429136s,+02d15m46.17944165s,44.545,0.706,23.828,45.626,3.0
COSMOS,lid_3791,635671,10h02m41.74208088s,+02d15m45.93075952s,43.054,0.966,23.068,44.793,5.0
COSMOS,cid_428,635862,09h58m47.00440152s,+02d15m52.67775442s,43.865,0.55,22.187,45.407,3.0
COSMOS,lid_754,636013,09h58m02.09562264s,+02d15m41.32429776s,43.605,0.943,22.31,45.079,5.0
COSMOS,cid_425,637114,09h58m45.77472768s,+02d15m50.50047251s,43.655,0.711,22.113,44.792,2.0
COSMOS,lid_1553,637663,10h02m41.34011424s,+02d15m51.17685242s,43.215,0.556,22.257,44.575,3.0
COSMOS,cid_12,639158,09h58m43.37335704s,+02d16m05.57615078s,43.083,0.902,23.033,44.894,3.0
COSMOS,lid_651,639400,09h58m53.89379232s,+02d16m03.46659812s,43.565,1.029,22.396,45.021,3.0
COSMOS,cid_24,640623,10h00m54.7175963s,+02d16m11.39726784s,43.335,0.678,22.178,45.284,3.0
COSMOS,cid_1646,641147,09h58m38.99836224s,+02d16m10.80937261s,43.485,0.675,21.477,44.747,5.0
COSMOS,cid_599,643015,10h02m08.6608284s,+02d16m23.64676655s,43.775,1.081,22.245,45.29,2.0
COSMOS,cid_475,643480,10h00m02.21279539s,+02d16m32.17126332s,44.235,0.85,21.114,45.433,3.0
COSMOS,cid_429,645944,09h58m49.53626472s,+02d16m40.89391349s,43.585,0.731,21.74,44.968,2.0
COSMOS,lid_744,648670,09h57m45.91005528s,+02d17m15.24483229s,43.585,0.476,22.596,44.416,4.0
COSMOS,cid_422,650453,09h58m40.02733968s,+02d17m11.50509804s,44.145,1.028,21.817,45.192,2.0
COSMOS,cid_22,650659,10h00m49.50239395s,+02d17m09.01977396s,44.045,0.874,21.856,44.92,3.0
COSMOS,lid_1652,654576,10h02m49.93329888s,+02d17m32.70150946s,44.315,1.099,22.014,45.469,3.0
COSMOS,cid_433,658690,09h58m51.65498352s,+02d17m57.90428909s,43.795,1.191,22.392,45.106,3.0
COSMOS,cid_2477,659751,09h59m44.78159525s,+02d17m58.9062642s,43.169,0.934,23.581,44.86,4.0
COSMOS,cid_1203,661682,09h59m39.72479393s,+02d18m14.01257376s,43.357,1.197,22.301,45.301,3.0
COSMOS,cid_402,662355,09h59m28.3464018s,+02d18m17.6619114s,43.905,0.985,22.609,45.146,3.0
COSMOS,cid_1252,662467,10h01m27.97919789s,+02d18m19.45000332s,43.965,1.187,21.778,45.235,1.0
COSMOS,lid_759,664975,09h58m11.04778104s,+02d18m24.70438699s,43.125,0.632,22.243,44.359,5.0
COSMOS,lid_3793,665603,10h02m42.9798768s,+02d18m36.4124632s,43.675,1.082,22.735,45.095,3.0
COSMOS,lid_1670,666394,10h03m24.58057488s,+02d18m31.84496194s,44.185,0.518,21.725,45.808,1.0
COSMOS,cid_600,666872,10h02m09.09002808s,+02d18m37.90853636s,44.095,0.838,22.001,45.075,3.0
COSMOS,cid_411,667434,09h59m20.15999734s,+02d18m31.81035888s,44.265,1.162,22.018,45.377,4.0
COSMOS,cid_1522,669348,09h59m53.86799472s,+02d18m54.1976634s,43.245,0.829,22.587,44.989,3.0
COSMOS,lid_5014,670126,10h02m38.04728256s,+02d19m04.02605353s,43.225,1.149,-inf,45.379,3.0
COSMOS,lid_1654,670749,10h02m51.44604456s,+02d18m50.28985379s,43.345,0.607,21.929,44.674,5.0
COSMOS,cid_606,673076,10h02m20.23179096s,+02d19m18.09474308s,44.075,0.075,21.919,42.33,2.0
COSMOS,cid_1254,673312,10h01m30.70319666s,+02d19m05.46378996s,44.635,0.751,24.244,45.633,3.0
COSMOS,cid_2051,673615,10h01m06.05519986s,+02d19m21.3441078s,43.124,1.1,22.847,44.823,5.0
COSMOS,cid_440,674119,09h59m02.75868384s,+02d19m06.85533749s,44.325,0.346,20.746,45.266,2.0
COSMOS,cid_420,674574,09h59m09.54479563s,+02d19m16.56956316s,43.415,0.378,21.114,44.513,3.0
COSMOS,cid_534,674827,10h00m11.69040048s,+02d19m19.9081074s,43.125,0.625,21.505,44.355,5.0
COSMOS,cid_1119,675561,09h59m22.21680384s,+02d19m27.93432432s,44.075,0.969,23.52,45.006,3.0
COSMOS,cid_593,676097,10h01m53.32799587s,+02d19m28.50058056s,44.265,0.894,23.287,45.544,3.0
COSMOS,lid_750,677597,09h57m56.83354656s,+02d19m35.06293801s,43.267,0.84,22.714,45.241,3.0
COSMOS,lid_762,677692,09h58m17.50294896s,+02d19m38.57584562s,43.725,0.731,22.04,45.068,2.0
COSMOS,cid_1267,679509,10h01m47.96639558s,+02d19m09.22215756s,43.232,1.111,22.716,44.87,5.0
COSMOS,cid_1120,679945,09h59m10.50479897s,+02d19m38.17384644s,43.795,0.894,22.375,44.863,4.0
COSMOS,cid_441,683219,09h59m03.23162952s,+02d20m03.38725133s,43.835,1.137,22.646,45.471,1.0
COSMOS,cid_1769,684158,10h02m23.05131384s,+02d20m10.06145819s,44.085,1.09,22.444,45.628,3.0
COSMOS,cid_426,684786,09h58m45.85373256s,+02d20m08.36347222s,43.685,0.864,22.557,44.899,3.0
COSMOS,cid_500,684981,09h59m43.75199616s,+02d20m08.00841696s,43.645,0.49,22.985,44.925,3.0
COSMOS,cid_528,685399,09h59m52.79038973s,+02d20m07.18972728s,43.895,0.934,23.35,45.175,3.0
COSMOS,cid_746,686187,09h59m09.98400038s,+02d20m17.78722404s,43.825,1.008,21.415,45.44,3.0
COSMOS,cid_456,687415,09h59m32.21759342s,+02d20m17.298843s,44.365,1.0222,23.29,45.21,3.0
COSMOS,lid_732,688717,09h57m33.98889792s,+02d20m32.13916163s,43.985,1.127,22.368,44.987,5.0
COSMOS,cid_1771,688836,10h02m26.05975536s,+02d20m35.61966449s,43.635,1.063,22.717,44.956,3.0
COSMOS,lid_746,689230,09h57m50.68786584s,+02d20m46.99913935s,44.145,1.123,22.512,45.44,3.0
COSMOS,cid_1547,689518,09h59m23.90639741s,+02d20m35.32837884s,43.325,0.792,21.398,44.678,3.0
COSMOS,cid_1460,689758,10h00m56.27759534s,+02d20m43.27649124s,43.615,1.089,22.159,45.085,3.0
COSMOS,lid_1792,690548,10h03m00.75213432s,+02d20m39.80492585s,44.095,0.967,22.91,44.923,3.0
COSMOS,cid_509,691252,09h59m31.98240002s,+02d20m48.37130016s,43.995,1.021,21.568,45.273,2.0
COSMOS,cid_1638,691521,09h58m36.70594512s,+02d20m49.17213848s,44.315,1.188,21.903,45.184,3.0
COSMOS,lid_1780,691906,10h02m40.11173376s,+02d20m46.97877091s,43.054,0.982,-inf,45.194,4.0
COSMOS,lid_1779,692655,10h02m38.64640632s,+02d20m54.47434106s,43.625,0.731,22.373,44.988,3.0
COSMOS,lid_1777,693513,10h02m35.0008716s,+02d20m58.43991685s,43.755,1.09,22.708,45.316,3.0
COSMOS,lid_1776,694069,10h02m34.44253776s,+02d21m04.40983879s,43.565,1.092,22.134,44.971,3.0
COSMOS,cid_1216,695834,10h00m04.83119191s,+02d21m13.84923816s,44.144,0.786,24.0,44.794,3.0
COSMOS,cid_431,696891,09h58m51.423972s,+02d21m19.72158703s,43.335,1.085,21.929,44.843,5.0
COSMOS,cid_497,698425,09h59m50.23439849s,+02d21m22.9731174s,43.505,0.889,22.14,45.076,3.0
COSMOS,lid_747,698738,09h57m51.05120184s,+02d21m24.58966921s,44.815,1.185,21.672,45.743,2.0
COSMOS,cid_880,698983,09h59m43.73758954s,+02d21m24.51196836s,44.345,1.097,23.345,45.868,3.0
COSMOS,cid_533,699371,10h00m07.27679638s,+02d21m31.29945336s,43.495,0.786,21.74,44.576,5.0
COSMOS,cid_592,699926,10h01m50.67359623s,+02d21m34.01973036s,43.965,1.02,23.19,44.96,3.0
COSMOS,cid_2508,700043,09h58m53.06604s,+02d21m35.94912566s,43.775,1.193,23.12,45.081,3.0
COSMOS,cid_71,700757,10h00m29.67119738s,+02d21m29.87736732s,43.945,0.728,21.0,45.195,3.0
COSMOS,cid_1569,704055,10h02m22.98766632s,+02d21m55.21680115s,43.184,1.082,22.648,44.866,5.0
COSMOS,cid_430,704782,09h58m50.8129812s,+02d21m54.95636092s,43.625,1.035,22.696,45.509,3.0
COSMOS,cid_968,705464,10h01m13.88399806s,+02d22m05.15885952s,43.755,0.879,23.205,44.732,4.0
COSMOS,cid_501,706615,09h59m46.91759772s,+02d22m09.38539848s,44.125,0.909,21.893,45.429,1.0
COSMOS,cid_717,707186,10h01m46.68479618s,+02d22m10.87613868s,43.565,0.891,21.519,45.046,3.0
COSMOS,lid_618,707749,09h58m31.63344912s,+02d22m17.96491092s,43.845,0.93,21.857,44.917,3.0
COSMOS,cid_535,709134,10h00m13.58399695s,+02d22m25.58132076s,43.065,0.667,22.095,45.056,3.0
COSMOS,lid_1770,709638,10h02m25.55202768s,+02d22m19.35581552s,43.475,0.982,22.281,44.738,5.0
COSMOS,cid_1218,710099,10h00m11.52479107s,+02d22m25.40712792s,43.305,0.937,22.273,45.019,3.0
COSMOS,cid_530,711692,09h59m58.40399347s,+02d22m38.02931724s,44.475,0.931,23.159,45.466,3.0
COSMOS,cid_1419,712422,10h01m45.64559731s,+02d22m39.8198208s,43.248,1.156,23.241,45.286,4.0
COSMOS,cid_96,714836,10h01m15.42239825s,+02d22m53.89272732s,43.605,0.739,22.114,44.515,5.0
COSMOS,cid_510,717817,09h59m40.04160401s,+02d23m06.81350712s,44.415,1.129,21.447,45.916,1.0
COSMOS,cid_585,719811,10h01m36.70559724s,+02d23m23.89997328s,44.085,1.189,22.135,45.471,3.0
COSMOS,cid_502,724318,09h59m49.80479926s,+02d23m44.83740876s,43.555,0.938,22.119,44.757,5.0
COSMOS,cid_701,725114,09h59m37.42799417s,+02d23m47.30848368s,43.115,0.742,22.146,44.623,4.0
COSMOS,lid_622,725161,09h58m38.89639752s,+02d23m49.1076834s,43.615,0.355,21.799,45.105,3.0
COSMOS,cid_1589,725624,10h02m35.44003728s,+02d23m51.60802999s,43.715,0.678,22.802,44.773,3.0
COSMOS,cid_1256,727103,10h01m27.84719412s,+02d23m58.4537622s,43.385,0.986,22.538,45.158,3.0
COSMOS,lid_718,727201,09h57m55.45138392s,+02d24m00.93231785s,44.005,0.928,22.827,45.252,2.0
COSMOS,cid_79,728847,10h00m41.75039436s,+02d24m10.5806718s,44.295,0.979,21.23,45.088,3.0
COSMOS,cid_975,729507,10h00m50.75759714s,+02d24m06.39209844s,43.155,0.905,22.345,44.714,5.0
COSMOS,cid_91,729517,10h01m09.02879369s,+02d24m16.68303648s,43.255,0.656,22.429,44.353,5.0
COSMOS,cid_417,729570,09h58m48.21496584s,+02d24m09.3215416s,43.935,0.376,22.075,44.602,3.0
COSMOS,cid_586,729584,10h01m37.08480029s,+02d24m10.63413432s,43.165,0.483,22.576,44.068,5.0
COSMOS,cid_1189,732898,09h59m21.36719026s,+02d24m27.87918876s,43.005,0.733,22.361,44.748,5.0
COSMOS,cid_644,733581,10h02m02.76258816s,+02d24m34.48182064s,44.265,0.986,21.736,45.531,1.0
COSMOS,lid_1828,733937,09h58m38.45543232s,+02d24m39.29421604s,44.325,1.161,22.333,45.783,3.0
COSMOS,cid_511,734261,09h58m45.27254328s,+02d24m42.38541454s,44.185,1.122,22.375,45.07,3.0
COSMOS,cid_95,734950,10h01m14.67599316s,+02d24m50.10986952s,44.655,1.07,22.858,45.275,2.0
COSMOS,cid_640,735335,10h01m53.27557248s,+02d24m36.55030147s,43.875,0.668,21.633,45.444,3.0
COSMOS,cid_78,736295,10h00m37.97279405s,+02d24m55.4163318s,43.955,0.9,22.232,44.904,3.0
COSMOS,lid_1827,736642,09h58m34.21840464s,+02d24m57.35879665s,44.205,0.956,23.728,44.776,4.0
COSMOS,cid_647,737473,10h02m09.0379692s,+02d24m48.88036854s,43.835,0.618,22.522,44.74,3.0
COSMOS,cid_104,739711,10h00m05.03760163s,+02d25m13.67043528s,43.245,0.528,21.58,44.728,3.0
COSMOS,cid_520,740584,09h59m02.54392992s,+02d25m11.67612532s,44.045,1.101,21.756,45.341,3.0
COSMOS,cid_513,741487,09h58m49.44144432s,+02d25m11.24459033s,44.885,1.122,21.301,46.168,2.0
COSMOS,lid_1766,741600,10h02m10.55466264s,+02d25m22.76380834s,43.495,0.957,22.004,44.991,4.0
COSMOS,cid_80,742786,10h00m43.55039582s,+02d25m24.8261304s,43.195,0.727,22.559,44.59,4.0
COSMOS,lid_3021,743041,10h02m04.79037144s,+02d25m25.8590082s,43.206,0.881,23.326,44.853,4.0
COSMOS,cid_522,746652,09h59m04.33656912s,+02d25m52.82178625s,44.385,0.943,22.723,45.319,3.0
COSMOS,cid_93,747724,10h01m13.93199431s,+02d25m48.44924076s,43.205,0.373,20.954,44.267,4.0
COSMOS,cid_74,747883,10h00m58.69440019s,+02d25m56.41937904s,43.855,0.696,21.538,45.1,2.0
COSMOS,cid_638,749779,10h01m49.45714416s,+02d25m58.02456968s,43.115,0.885,22.291,44.975,3.0
COSMOS,cid_1574,750821,10h02m25.3449996s,+02d26m13.76453249s,44.135,1.004,23.404,45.227,3.0
COSMOS,cid_1757,751163,10h02m12.25205832s,+02d26m14.29774613s,43.715,0.893,21.431,44.817,3.0
COSMOS,cid_1186,753049,09h59m44.59439462s,+02d26m26.1228264s,44.065,0.993,22.605,45.145,3.0
COSMOS,lid_1869,754369,09h58m23.34160008s,+02d26m28.65913253s,43.625,1.168,22.452,45.269,3.0
COSMOS,lid_3079,755017,10h03m03.42224592s,+02d26m31.63101742s,43.585,0.702,23.188,45.51,3.0
COSMOS,cid_1309,759837,10h00m13.35359297s,+02d26m57.53768964s,43.485,0.732,23.275,44.759,5.0
COSMOS,lid_3898,762184,10h02m21.69882312s,+02d27m23.05251547s,43.043,0.78,23.037,45.213,4.0
COSMOS,cid_515,763134,09h58m55.27821552s,+02d27m13.57504445s,44.075,1.127,21.613,45.137,4.0
COSMOS,cid_1582,763207,10h02m31.22889576s,+02d27m16.91542181s,43.735,0.817,21.505,45.049,5.0
COSMOS,cid_110,763293,10h00m14.92080386s,+02d27m18.20921724s,43.845,0.73,21.59,45.107,2.0
COSMOS,lid_1825,765668,09h58m30.73980888s,+02d27m33.99807298s,43.825,1.167,21.978,45.224,3.0
COSMOS,cid_10599,766933,09h58m49.33509144s,+02d27m36.75467045s,43.275,0.965,22.053,44.976,4.0
COSMOS,lid_1863,766953,09h58m09.00810312s,+02d27m39.56426057s,43.735,0.845,21.519,44.86,4.0
COSMOS,cid_627,767177,10h01m18.5562552s,+02d27m40.02758392s,44.525,1.0433,21.953,46.012,2.0
COSMOS,cid_630,768111,10h01m28.8258684s,+02d27m44.0394808s,43.335,0.329,21.945,44.196,3.0
COSMOS,lid_257,768691,10h03m05.93701488s,+02d27m53.27506328s,44.215,0.979,22.133,45.081,3.0
COSMOS,cid_1586,768966,10h02m33.34269888s,+02d27m51.92765089s,44.355,0.8,21.835,45.238,3.0
COSMOS,cid_1534,769059,09h59m57.74639674s,+02d27m51.62900364s,43.265,0.89,22.587,45.598,3.0
COSMOS,lid_69,769368,10h01m14.36896152s,+02d28m00.79502999s,43.775,1.166,22.017,45.133,5.0
COSMOS,cid_3641,769541,10h00m33.21599858s,+02d28m00.07140864s,43.378,0.98,23.104,45.588,3.0
COSMOS,cid_703,770401,09h59m02.90972376s,+02d28m04.62005159s,43.118,0.976,22.613,44.701,5.0
COSMOS,lid_3929,770600,09h58m38.43514032s,+02d27m54.60119759s,43.995,0.958,23.505,44.986,5.0
COSMOS,lid_255,770821,10h03m03.48342624s,+02d27m57.79560834s,44.415,0.979,22.824,45.011,3.0
COSMOS,cid_518,772429,09h59m00.21239784s,+02d28m11.31907872s,43.535,0.658,21.079,45.237,3.0
COSMOS,cid_106,773228,10h00m09.6575987s,+02d28m16.8032244s,43.775,0.679,23.289,44.529,4.0
COSMOS,lid_1870,773838,09h58m26.70170808s,+02d28m18.10581121s,43.955,0.693,20.903,44.868,-99.0
COSMOS,cid_76,774953,10h00m31.286391s,+02d28m19.8253398s,43.765,0.926,22.169,44.923,5.0
COSMOS,cid_83,775204,10h00m51.40319611s,+02d28m30.42632208s,44.705,0.19,23.576,43.094,3.0
COSMOS,lid_3951,776284,09h58m18.89794776s,+02d28m27.33489095s,43.244,0.98,23.508,45.017,5.0
COSMOS,lid_1826,776400,09h58m34.01501808s,+02d28m34.53268573s,44.215,1.173,22.821,45.473,3.0
COSMOS,lid_3940,776759,09h58m23.45267208s,+02d28m35.41516471s,43.063,0.985,22.648,44.95,4.0
COSMOS,lid_1818,776801,09h58m45.22455288s,+02d28m40.36082952s,44.605,0.921,24.282,44.726,5.0
COSMOS,cid_77,777034,10h00m36.04319707s,+02d28m30.74545632s,44.225,0.689,22.854,45.995,3.0
COSMOS,cid_1278,778213,10h01m37.70827584s,+02d28m43.9597511s,43.095,0.367,21.23,44.112,4.0
COSMOS,lid_1868,782363,09h58m19.89931464s,+02d29m03.69991568s,43.895,0.345,21.187,45.354,2.0
COSMOS,cid_1241,783627,09h59m46.73759582s,+02d29m10.23725976s,43.025,0.735,21.415,44.475,5.0
COSMOS,lid_245,785922,10h02m32.1410064s,+02d29m25.9010317s,43.275,0.795,21.94,44.885,4.0
COSMOS,cid_565,787558,09h59m46.73039827s,+02d29m37.18961232s,43.255,1.0256,22.068,45.356,3.0
COSMOS,cid_138,791433,10h01m05.80216752s,+02d30m41.53113076s,43.585,0.703,22.376,44.774,4.0
COSMOS,lid_143,791478,10h02m29.0985288s,+02d29m59.17865935s,43.825,1.098,22.487,45.066,5.0
COSMOS,cid_1275,793979,10h01m14.3943432s,+02d30m16.30158149s,44.035,0.501,22.971,44.007,3.0
COSMOS,cid_1242,794164,09h59m54.64319458s,+02d30m15.13439928s,43.965,1.171,23.134,45.209,3.0
COSMOS,cid_1232,795779,09h59m45.18479023s,+02d30m21.13044372s,43.185,0.893,21.531,45.149,4.0
COSMOS,lid_135,797081,10h02m10.73796936s,+02d30m26.03652437s,44.575,1.16,21.398,46.094,1.0
COSMOS,cid_559,797410,09h59m32.5128041s,+02d30m38.32674876s,43.735,1.0035,21.505,44.977,3.0
COSMOS,cid_562,800486,09h59m40.84800326s,+02d30m51.36882048s,43.165,0.698,21.994,44.468,5.0
COSMOS,lid_141,803830,10h02m24.13303776s,+02d31m07.37391047s,43.155,0.669,22.27,44.402,5.0
COSMOS,cid_105,804324,10h00m05.35199258s,+02d30m59.59476756s,43.715,0.678,22.432,44.7,4.0
COSMOS,cid_1279,804330,10h01m37.38480216s,+02d31m03.93035995s,43.745,0.876,22.743,45.371,3.0
COSMOS,cid_129,805633,10h00m55.66718976s,+02d31m10.06372193s,43.075,0.511,21.58,44.311,5.0
COSMOS,cid_564,806711,09h59m42.232794s,+02d31m35.02751268s,43.815,0.728,22.626,44.701,4.0
COSMOS,cid_1310,807707,09h59m39.81119309s,+02d31m17.0054328s,43.025,0.728,22.066,44.733,5.0
COSMOS,cid_984,808481,10h00m02.88719885s,+02d31m32.238939s,44.135,1.028,22.944,44.992,3.0
COSMOS,lid_278,809167,10h02m29.89383696s,+02d32m25.05270494s,44.215,0.432,23.477,44.754,3.0
COSMOS,cid_996,810765,10h00m29.25917592s,+02d31m33.04232692s,43.145,0.606,22.222,44.306,5.0
COSMOS,cid_3642,811058,10h00m33.22305864s,+02d31m45.84933106s,43.403,1.027,23.449,44.993,3.0
COSMOS,lid_3195,811456,10h02m34.4573892s,+02d31m46.50375479s,43.363,0.978,23.155,44.778,5.0
COSMOS,lid_130,812706,10h02m01.20133344s,+02d31m51.82461286s,43.785,0.643,23.004,44.669,3.0
COSMOS,lid_1964,818465,10h02m22.28779488s,+02d32m20.03906198s,43.415,1.138,21.978,45.102,5.0
COSMOS,lid_3289,818825,09h58m58.24582368s,+02d32m25.2489507s,45.235,0.643,24.308,44.878,3.0
COSMOS,cid_632,821940,10h01m29.80825824s,+02d32m39.15300739s,44.205,0.826,21.665,45.456,3.0
COSMOS,lid_3192,823862,10h02m27.92872056s,+02d32m58.36350509s,43.481,1.0015,23.579,45.072,-99.0
COSMOS,cid_126,825668,10h00m53.74813152s,+02d33m02.64660228s,43.525,0.941,21.672,45.127,3.0
COSMOS,cid_120,825866,10h01m17.69257776s,+02d33m09.59996822s,44.055,1.001,21.845,45.009,3.0
COSMOS,lid_3961,827040,09h58m07.01095344s,+02d33m14.40312955s,44.435,1.139,23.468,45.078,3.0
COSMOS,lid_1983,828282,10h01m00.30846264s,+02d33m19.89424238s,43.038,0.982,-inf,44.785,5.0
COSMOS,cid_1230,829342,09h59m38.54879542s,+02d33m17.25006312s,43.225,0.753,21.556,45.458,3.0
COSMOS,lid_1848,830133,09h58m20.52977304s,+02d33m30.10057614s,43.765,0.961,22.538,45.499,4.0
COSMOS,lid_713,831978,09h58m34.64038728s,+02d33m37.62520546s,43.885,1.0,23.207,45.695,3.0
COSMOS,cid_991,833950,10h00m06.41167896s,+02d33m43.21455865s,43.665,0.745,21.839,44.677,5.0
COSMOS,lid_277,834538,10h02m13.41084432s,+02d33m51.62940439s,43.765,1.143,21.892,45.33,3.0
COSMOS,cid_571,834892,09h59m11.13434736s,+02d33m51.6127271s,43.455,0.704,22.84,45.002,2.0
COSMOS,cid_116,836473,10h00m41.11612296s,+02d33m50.95834628s,43.605,0.501,21.443,44.291,5.0
COSMOS,lid_266,837822,10h02m43.93926192s,+02d34m28.67997698s,43.755,0.376,21.265,44.812,3.0
COSMOS,cid_569,838188,09h59m06.71716584s,+02d34m01.74988222s,43.555,0.727,21.829,44.877,3.0
COSMOS,lid_145,839943,10h02m51.26372496s,+02d34m22.75807843s,43.795,0.893,21.591,44.826,3.0
COSMOS,cid_573,840220,09h59m13.50299712s,+02d34m21.31586785s,43.104,0.958,22.756,44.838,4.0
COSMOS,cid_576,841354,09h59m14.38461408s,+02d34m34.84212992s,44.335,0.972,23.758,45.513,3.0
COSMOS,lid_1847,841730,09h58m18.10076592s,+02d34m32.41318742s,44.635,1.164,21.906,45.416,2.0
COSMOS,lid_131,842326,10h02m01.67780352s,+02d34m29.33244786s,43.385,0.626,22.798,44.324,5.0
COSMOS,lid_200,843441,10h00m50.14039896s,+02d34m30.3287466s,43.375,1.013,21.944,45.161,4.0
COSMOS,cid_3629,846614,10h00m27.65812128s,+02d34m56.1642573s,43.435,0.893,22.412,44.831,4.0
COSMOS,lid_279,847966,10h02m31.91423496s,+02d35m07.27983492s,43.755,0.882,21.716,44.99,2.0
COSMOS,cid_613,848572,09h59m57.08278416s,+02d35m06.67165751s,43.075,0.666,22.23,44.716,5.0
COSMOS,cid_131,849725,10h00m56.10490248s,+02d35m09.92309161s,43.935,1.083,22.4,44.988,4.0
COSMOS,lid_310,849908,10h01m32.09584296s,+02d35m13.6974565s,43.785,0.884,22.215,45.177,3.0
COSMOS,lid_1840,851874,09h58m12.547638s,+02d35m26.79228182s,43.995,1.006,22.064,45.46,3.0
COSMOS,lid_792,851889,09h57m24.34415472s,+02d35m18.51597683s,44.235,0.957,21.591,45.546,2.0
COSMOS,cid_142,852753,10h00m12.90905136s,+02d35m22.74030542s,44.215,0.699,20.778,45.897,1.0
COSMOS,lid_3083,853686,10h02m54.76270728s,+02d35m33.99518558s,43.259,0.985,23.373,45.067,3.0
COSMOS,lid_280,854964,10h02m32.12660568s,+02d35m37.26411266s,44.265,0.657,21.0,45.877,1.0
COSMOS,cid_141,856060,10h00m12.53154864s,+02d35m40.60910612s,43.017,0.696,23.107,44.631,4.0
COSMOS,cid_118,856997,10h00m47.77649544s,+02d35m51.5871371s,44.045,0.901,22.853,44.855,4.0
COSMOS,cid_661,859808,10h00m14.0370072s,+02d36m07.16736676s,43.355,0.696,23.182,44.85,3.0
COSMOS,lid_1856,859825,09h58m37.31971416s,+02d36m03.2482458s,44.685,0.735,21.493,45.301,3.0
COSMOS,cid_1594,860452,10h01m16.28523888s,+02d36m07.50819377s,44.355,0.958,21.69,45.62,2.0
COSMOS,lid_1809,860713,09h58m47.16196944s,+02d36m19.37646954s,43.845,1.041,22.191,45.121,3.0
COSMOS,lid_176,861087,10h01m18.90489984s,+02d36m19.68207052s,43.119,0.927,-inf,45.002,4.0
COSMOS,lid_440,861654,10h02m10.26149832s,+02d36m21.17187403s,44.095,0.98,21.643,45.092,3.0
COSMOS,cid_117,862058,10h00m45.4070148s,+02d36m23.79562477s,43.965,1.0205,21.857,45.027,3.0
COSMOS,lid_442,864044,10h02m21.32937168s,+02d36m37.38788096s,43.225,0.667,22.58,44.521,4.0
COSMOS,cid_726,873499,10h00m31.15789392s,+02d37m29.41880372s,43.155,0.866,22.305,44.753,4.0
COSMOS,lid_294,874308,10h02m05.06262144s,+02d37m31.33926815s,44.335,0.519,20.699,45.2,3.0
COSMOS,lid_289,874405,10h01m57.75843624s,+02d38m04.24804452s,43.235,0.346,22.088,44.236,5.0
COSMOS,cid_619,876270,10h00m02.2180008s,+02d37m35.35202046s,43.595,1.001,22.497,44.963,5.0
COSMOS,lid_1842,876386,09h58m15.37882656s,+02d37m44.76418788s,44.415,1.165,22.427,45.063,2.0
COSMOS,cid_147,878566,10h00m24.68321472s,+02d37m49.0352452s,44.035,1.182,22.25,45.203,4.0
COSMOS,cid_616,880457,10h00m01.08929088s,+02d37m57.96725394s,43.415,0.677,21.531,44.676,5.0
COSMOS,cid_146,880531,10h00m22.7817192s,+02d38m02.20015802s,43.565,1.182,22.198,44.987,5.0
COSMOS,lid_501,881206,10h02m59.97791976s,+02d38m00.69934704s,43.605,0.857,22.19,44.943,4.0
COSMOS,cid_1616,882407,09h59m25.66003032s,+02d38m16.85667548s,43.565,0.516,-inf,44.291,3.0
COSMOS,cid_622,884940,10h00m08.23110528s,+02d38m28.03955111s,43.235,0.518,21.176,44.446,3.0
COSMOS,lid_441,885687,10h02m13.18068s,+02d38m27.52263722s,44.365,1.142,22.097,45.47,3.0
COSMOS,cid_143,885972,10h00m16.00692432s,+02d38m33.80116751s,43.175,0.693,22.245,44.465,4.0
COSMOS,lid_1885,889383,09h58m04.61142528s,+02d38m52.51080116s,43.905,1.072,22.414,45.054,5.0
COSMOS,cid_1606,889659,09h59m20.90167296s,+02d39m03.12914228s,44.275,0.468,22.962,44.058,2.0
COSMOS,cid_994,890018,10h00m14.55853848s,+02d38m52.65715225s,43.135,0.437,22.738,44.255,5.0
COSMOS,lid_1995,890192,10h00m53.85468456s,+02d39m04.15349143s,44.075,0.573,22.179,44.374,2.0
COSMOS,cid_115,892998,10h00m14.90075736s,+02d39m34.4940548s,43.065,0.437,21.556,44.396,5.0
COSMOS,cid_611,895496,09h59m48.83162088s,+02d39m36.84521228s,43.275,0.892,22.075,44.66,5.0
COSMOS,lid_291,897743,10h01m59.4452112s,+02d39m35.00042958s,44.275,0.851,21.362,45.469,1.0
COSMOS,cid_620,900353,10h00m03.71478048s,+02d39m57.0814974s,44.615,1.176,23.403,45.388,3.0
COSMOS,lid_457,903092,10h03m16.10890344s,+02d40m02.31767598s,44.175,0.481,22.809,44.893,3.0
COSMOS,lid_3039,904265,10h01m02.32330536s,+02d40m31.37276024s,43.498,1.062,23.766,45.503,3.0
COSMOS,lid_168,904278,10h01m03.031434s,+02d40m14.72368213s,43.325,0.269,20.903,44.021,4.0
COSMOS,lid_492,905927,10h02m44.04970344s,+02d40m21.65405995s,44.415,0.669,22.64,45.008,3.0
COSMOS,lid_3206,906057,10h02m02.14491168s,+02d40m21.12684794s,43.975,0.916,23.437,45.289,4.0
COSMOS,cid_1596,906578,09h59m05.77416792s,+02d40m26.72399528s,43.765,1.124,22.167,45.27,3.0
COSMOS,lid_3222,907675,10h02m39.71633904s,+02d40m27.6785837s,43.635,0.431,23.299,44.455,4.0
COSMOS,lid_157,908032,10h01m42.75312624s,+02d40m34.2526521s,43.175,0.519,22.224,44.379,4.0
COSMOS,cid_612,908883,09h59m53.91788304s,+02d40m43.20038345s,43.375,0.537,23.6,44.488,3.0
COSMOS,lid_466,909228,10h02m05.33305584s,+02d40m44.3456117s,44.165,0.746,23.129,44.564,3.0
COSMOS,cid_615,910029,09h59m58.20711912s,+02d40m57.28873328s,43.595,0.631,22.368,44.363,2.0
COSMOS,lid_1805,911723,09h58m43.51867296s,+02d40m51.49187796s,43.215,0.659,22.052,45.573,4.0
COSMOS,lid_3106,912859,10h01m12.08799744s,+02d41m06.09252763s,43.458,0.285,23.521,43.589,5.0
COSMOS,lid_1839,913465,09h58m43.4829276s,+02d40m59.8065996s,43.236,0.662,22.696,44.663,4.0
COSMOS,lid_595,917401,09h58m56.17080624s,+02d41m28.07118103s,43.265,0.91,22.083,46.128,3.0
COSMOS,lid_521,919136,10h02m18.66779544s,+02d41m38.92629505s,44.205,0.588,22.554,44.484,3.0
COSMOS,lid_3283,919208,09h59m03.11773944s,+02d41m42.70154827s,43.592,1.127,23.207,45.112,2.0
COSMOS,lid_464,922433,10h02m02.20498248s,+02d41m57.21817639s,43.965,0.794,21.949,45.09,2.0
COSMOS,lid_290,923300,10h01m57.86413152s,+02d42m00.55921669s,44.445,1.03,22.094,45.129,3.0
COSMOS,lid_494,923854,10h02m50.80765152s,+02d42m03.35231791s,43.366,0.982,22.713,44.968,3.0
COSMOS,cid_618,926105,10h00m02.03117376s,+02d42m16.33155026s,43.355,0.58,21.872,44.7,4.0
COSMOS,lid_188,928600,10h00m34.06681992s,+02d42m25.58862302s,43.365,0.849,22.047,44.836,5.0
COSMOS,lid_1846,930422,09h58m17.481978s,+02d42m38.62257617s,43.505,0.867,22.967,44.974,3.0
COSMOS,lid_480,933976,10h02m33.80515272s,+02d43m01.54314156s,44.065,0.979,22.782,45.052,4.0
COSMOS,lid_190,934234,10h00m35.29845072s,+02d43m03.31368082s,44.105,1.178,21.531,45.562,3.0
COSMOS,lid_4078,934843,09h59m48.75538704s,+02d43m08.18274324s,43.366,1.097,22.539,44.822,5.0
COSMOS,lid_3063,938172,10h00m22.24520232s,+02d44m04.3651568s,43.145,0.433,22.856,45.094,3.0
COSMOS,lid_319,939014,10h01m42.25189152s,+02d43m30.53644691s,44.115,1.197,22.348,46.325,3.0
COSMOS,lid_1872,939172,09h58m01.35740208s,+02d43m27.80962334s,43.855,0.69,21.431,45.374,3.0
COSMOS,lid_712,940048,09h58m34.19997912s,+02d43m32.17681106s,43.505,0.393,22.499,44.168,4.0
COSMOS,lid_315,941454,10h01m36.30583896s,+02d43m44.29372994s,43.625,1.126,22.135,45.029,4.0
COSMOS,lid_3068,943783,09h59m51.14342376s,+02d44m00.9022916s,43.15,0.851,23.48,44.629,5.0
COSMOS,lid_714,944031,09h58m42.54760992s,+02d44m01.02508145s,43.242,0.8627,-inf,44.868,4.0
COSMOS,lid_306,944497,10h01m30.885216s,+02d44m05.8163897s,43.975,0.922,22.925,45.473,3.0
COSMOS,cid_1609,946957,09h59m21.31542216s,+02d44m12.78197218s,44.015,1.004,21.845,45.607,3.0
COSMOS,lid_707,948105,09h58m26.38389s,+02d44m27.28371721s,43.665,0.734,21.74,44.653,4.0
COSMOS,lid_477,949132,10h02m30.58473144s,+02d44m27.77950428s,44.345,0.821,21.64,45.537,1.0
COSMOS,lid_3208,949321,10h01m13.13899536s,+02d44m35.11709668s,43.971,0.322,23.814,43.995,2.0
COSMOS,lid_593,950319,09h59m28.98067032s,+02d44m36.33181847s,43.505,1.025,22.331,45.166,3.0
COSMOS,lid_3179,951101,10h01m28.49240952s,+02d44m43.68323929s,43.025,0.6825,23.326,44.381,4.0
COSMOS,lid_392,953656,10h01m47.26853208s,+02d44m58.44630178s,44.455,1.165,22.747,45.237,5.0
COSMOS,lid_213,956585,10h00m05.60282688s,+02d45m08.64437814s,43.495,0.5,21.114,44.882,3.0
COSMOS,lid_389,958853,10h00m18.72113616s,+02d45m26.61473574s,43.525,0.76,22.64,44.587,4.0
COSMOS,lid_390,959416,10h01m44.63646528s,+02d45m32.0688167s,45.465,1.14,24.665,45.509,3.0
COSMOS,lid_391,962054,10h01m46.17669936s,+02d45m49.91095044s,43.365,0.505,22.177,44.337,3.0
COSMOS,lid_335,966659,10h01m01.35491976s,+02d46m13.96736346s,43.395,0.807,21.806,45.0,4.0
COSMOS,lid_3105,969058,10h01m07.23510408s,+02d46m28.39900706s,43.906,0.2105,24.0,43.278,2.0
COSMOS,lid_489,969348,10h02m42.22665456s,+02d46m22.46220707s,44.305,0.85,22.194,45.195,3.0
COSMOS,lid_382,970695,10h00m02.9248164s,+02d46m34.10081083s,43.485,0.768,22.21,45.02,3.0
COSMOS,lid_586,970795,09h58m45.77505552s,+02d46m34.25402417s,43.125,0.346,21.742,44.083,5.0
COSMOS,lid_484,972387,10h02m37.8743256s,+02d47m00.59305078s,43.285,0.212,23.321,44.844,3.0
COSMOS,lid_550,973211,09h59m10.39099512s,+02d46m51.39090379s,43.855,0.704,23.385,44.702,3.0
COSMOS,lid_2159,977626,10h02m08.99001264s,+02d47m21.20456191s,43.206,1.199,22.326,45.162,3.0
COSMOS,lid_429,979571,10h01m36.38796624s,+02d47m27.14464057s,43.815,0.92,22.256,45.102,4.0
COSMOS,lid_545,982990,09h59m46.01241096s,+02d47m43.91704201s,44.685,1.065,21.58,46.446,1.0
COSMOS,lid_370,984181,10h00m40.16477952s,+02d47m51.86651348s,44.495,1.041,21.891,45.649,2.0
COSMOS,lid_555,986629,09h59m15.02488584s,+02d48m08.77473688s,43.775,0.884,22.899,44.962,3.0
COSMOS,lid_776,987573,09h57m55.07327328s,+02d48m06.62937606s,44.495,1.11,22.036,46.094,1.0
COSMOS,lid_487,991721,10h02m41.33371752s,+02d48m40.07394475s,44.195,0.153,22.756,43.336,3.0
COSMOS,lid_381,993805,10h00m01.4638464s,+02d48m44.59274273s,44.165,0.765,21.362,45.84,1.0
COSMOS,lid_3224,994841,10h02m41.73365616s,+02d48m51.69941719s,43.135,0.88,23.362,45.357,3.0
COSMOS,lid_710,997351,09h58m31.58888472s,+02d49m01.47811688s,43.305,0.34,21.114,44.309,5.0
COSMOS,lid_582,997412,09h59m42.35799264s,+02d49m19.8846502s,43.74,0.477,-inf,44.011,3.0
COSMOS,lid_3370,999077,09h58m23.055948s,+02d49m07.93612852s,43.785,0.341,23.481,43.957,5.0
COSMOS,lid_435,1000894,10h01m41.88806856s,+02d49m27.85359662s,43.845,0.737,21.631,44.858,4.0
COSMOS,lid_420,1003852,10h01m24.09699144s,+02d49m36.72556025s,43.535,0.826,22.151,44.957,5.0
COSMOS,lid_403,1003860,10h01m56.05228248s,+02d49m45.44350378s,43.635,0.95,22.601,45.267,3.0
COSMOS,lid_367,1004988,10h00m37.292796s,+02d49m50.74933001s,43.335,0.728,21.792,44.937,2.0
COSMOS,lid_334,1007468,10h01m01.0386312s,+02d49m54.7253796s,43.555,0.501,21.691,44.745,4.0
COSMOS,lid_2183,1011026,09h59m01.74909288s,+02d50m23.43138576s,43.352,0.867,22.647,44.749,4.0
COSMOS,lid_554,1012616,09h59m14.86815264s,+02d50m31.22427509s,43.309,0.835,-inf,44.788,4.0
COSMOS,lid_371,1015934,10h00m40.55839464s,+02d50m33.30474781s,43.465,0.609,22.525,44.577,4.0
COSMOS,lid_358,1023312,10h00m28.6499124s,+02d51m12.98276824s,44.495,0.766,21.643,45.536,3.0
COSMOS,lid_423,1037259,10h01m28.15426968s,+02d52m21.80014716s,43.495,0.612,22.432,44.792,4.0
COSMOS,lid_300,1042830,10h01m17.16575544s,+02d52m55.73293676s,43.735,0.695,22.031,45.12,4.0
COSMOS,lid_404,1045700,10h01m56.8239888s,+02d53m12.53302372s,43.465,0.623,21.839,45.189,3.0
COSMOS,lid_3133,1046875,10h00m22.86838272s,+02d53m21.11900147s,43.073,0.815,23.111,44.792,4.0
COSMOS,lid_372,1047454,10h00m44.43867024s,+02d53m24.76474904s,44.095,0.812,21.864,44.805,5.0
COSMOS,lid_364,1057210,10h00m34.23105456s,+02d54m20.26409317s,43.845,1.011,22.434,44.882,3.0
Stripe82X,2360,2360,00h56m27.48046875s,-00d21m11.48852348s,43.225,0.28996077,-inf,44.624,4.0
Stripe82X,2363,2363,00h56m37.04406738s,-00d26m51.47686243s,44.306,0.474025,20.593,45.341,2.0
Stripe82X,2368,2368,00h56m41.21063232s,-00d23m59.56764936s,44.943,0.7315395,23.3,45.778,3.0
Stripe82X,2373,2373,00h56m51.65084839s,-00d00m43.77183728s,43.813,0.569732,20.162,45.522,3.0
Stripe82X,2379,2379,00h56m57.79975891s,-00d12m36.75614476s,44.556,0.663488,21.601,45.41,1.0
Stripe82X,2387,2387,00h57m05.30342102s,-00d26m55.85530043s,43.539,0.3615238,20.554,44.78,-99.0
Stripe82X,2388,2388,00h57m06.27090454s,-00d12m06.83749795s,43.623,0.54243064,-inf,45.024,3.0
Stripe82X,2390,2390,00h57m07.83256531s,+00d05m19.24035251s,43.382,0.19587,21.166,44.971,3.0
Stripe82X,2407,2407,00h57m17.93907166s,+00d32m44.37456608s,44.106,0.4918179,22.476,45.578,1.0
Stripe82X,2413,2413,00h57m22.57873535s,-00d05m17.5683707s,44.38,0.6570781,20.275,45.567,2.0
Stripe82X,2420,2420,00h57m27.24472046s,-00d33m18.15001488s,43.815,0.55199987,21.687,45.06,3.0
Stripe82X,2435,2435,00h57m43.74435425s,-00d11m57.91920662s,43.6,1.067174,20.206,46.305,1.0
Stripe82X,2442,2442,00h57m48.17756653s,+00d22m48.22271347s,43.777,0.4822131,20.455,45.055,1.0
Stripe82X,2445,2445,00h57m51.82319641s,-00d34m10.1052618s,44.875,1.157406,21.225,46.174,1.0
Stripe82X,2446,2446,00h57m52.88658142s,-00d29m15.74709177s,43.589,0.403056,20.193,44.918,3.0
Stripe82X,2458,2458,00h58m04.45884705s,-00d01m59.00168806s,44.729,0.74693614,20.239,45.538,3.0
Stripe82X,2463,2463,00h58m08.72589111s,+00d15m57.20744133s,43.302,0.3790446,20.048,44.537,4.0
Stripe82X,2469,2469,00h58m13.6505127s,+00d14m08.51381779s,43.84,0.6784923,20.678,45.277,3.0
Stripe82X,2471,2471,00h58m16.62368774s,-00d03m40.26783228s,43.396,0.3996459,-inf,44.726,2.0
Stripe82X,2474,2474,00h58m19.40391541s,-00d01m42.91043893s,44.143,0.7309,20.336,45.274,2.0
Stripe82X,2476,2476,00h58m23.74099731s,-00d04m16.51820898s,44.481,0.934323,-inf,46.189,1.0
Stripe82X,2482,2482,00h58m31.27555847s,-00d13m26.87085986s,43.862,0.57940775,-inf,44.996,4.0
Stripe82X,2509,2509,00h59m05.43708801s,+00d06m50.23563445s,45.418,0.7186887,20.011,46.597,1.0
Stripe82X,2516,2516,00h59m08.64326477s,-00d16m00.4698658s,43.971,1.107525,-inf,46.103,1.0
Stripe82X,2521,2521,00h59m15.09269714s,+00d15m52.54468918s,44.702,0.733606,21.818,45.325,3.0
Stripe82X,2522,2522,00h59m16.29753113s,+00d31m33.73805523s,43.803,0.4185443,20.204,45.0,5.0
Stripe82X,2524,2524,00h59m18.16429138s,+00d25m18.9417243s,44.391,0.6121494,20.009,46.086,1.0
Stripe82X,2525,2525,00h59m21.03492737s,+00d31m01.61291599s,43.541,0.3748477,-inf,44.774,3.0
Stripe82X,2533,2533,00h59m24.34387207s,+00d01m55.13996422s,44.181,1.0672756,-inf,45.545,2.0
Stripe82X,2536,2536,00h59m27.35229492s,-00d11m13.47435951s,43.556,0.41668215,20.258,44.983,4.0
Stripe82X,2542,2542,00h59m34.59960938s,-00d18m50.26560545s,43.794,0.7613664,21.514,45.188,3.0
Stripe82X,2551,2551,00h59m46.60469055s,+00d02m54.60972816s,44.814,0.6817994,20.477,46.059,1.0
Stripe82X,2555,2555,00h59m50.36865234s,+00d29m37.26988792s,44.79,0.748216,20.989,45.849,1.0
Stripe82X,2563,2563,00h59m57.42164612s,-00d19m52.09513664s,43.114,0.30476215,20.451,44.351,3.0
Stripe82X,2570,2570,01h00m02.21191406s,+00d16m41.87405348s,45.113,0.7776818,20.089,46.594,1.0
Stripe82X,2585,2585,01h00m15.64567566s,-00d21m22.39492178s,43.921,0.6264049,-inf,45.417,3.0
Stripe82X,2587,2587,01h00m18.72848511s,-00d04m58.91014695s,44.147,0.63995767,21.193,45.24,3.0
Stripe82X,2596,2596,01h00m23.86138916s,-00d23m43.82801771s,43.612,0.755231,-inf,45.565,3.0
Stripe82X,2598,2598,01h00m26.29142761s,+00d13m19.85387921s,44.156,0.3608,21.281,44.825,3.0
Stripe82X,2600,2600,01h00m27.51457214s,-00d06m54.59497511s,44.679,0.8101126,20.461,45.696,1.0
Stripe82X,2606,2606,01h00m33.41377258s,+00d21m59.98425722s,45.303,0.7524334,20.715,46.607,1.0
Stripe82X,2615,2615,01h00m41.33056641s,+00d02m56.96831524s,44.169,0.5600532,22.861,45.288,3.0
Stripe82X,2621,2621,01h00m49.36958313s,+00d02m53.93524647s,43.452,0.2005138,22.971,44.468,5.0
Stripe82X,2622,2622,01h00m49.89807129s,+00d25m56.9195509s,43.941,0.7563627,-inf,45.389,2.0
Stripe82X,2627,2627,01h00m52.71881104s,-00d31m35.15640736s,44.435,0.92002,20.225,45.676,2.0
Stripe82X,2635,2635,01h00m59.31335449s,+00d12m17.39435077s,43.389,0.348654,20.876,44.759,3.0
Stripe82X,2637,2637,01h01m00.53878784s,-00d24m01.21549129s,44.274,1.147,21.661,46.042,3.0
Stripe82X,2654,2654,01h01m14.88624573s,-00d11m54.91357684s,44.067,1.18226,-inf,45.633,2.0
Stripe82X,2660,2660,01h01m19.86991882s,+00d23m39.4976449s,44.273,0.9287403,22.618,45.544,2.0
Stripe82X,2667,2667,01h01m25.32348633s,+00d00m27.05217842s,43.484,0.1100022,20.534,44.458,5.0
Stripe82X,2673,2673,01h01m32.43713379s,-00d00m23.0108941s,43.612,0.4239,20.103,44.771,3.0
Stripe82X,2675,2675,01h01m33.7197876s,-00d02m38.18405449s,43.353,0.4218133,20.068,44.929,1.0
Stripe82X,2686,2686,01h01m44.01306152s,-00d18m34.39143419s,43.676,0.80688816,21.272,45.092,3.0
Stripe82X,2691,2691,01h01m48.85368347s,-00d14m19.02957916s,44.429,0.823756,21.011,45.365,3.0
Stripe82X,2693,2693,01h01m50.96282959s,+00d20m27.70006657s,43.384,0.3216157,22.337,45.082,3.0
Stripe82X,2700,2700,01h01m56.29234314s,+00d09m23.07254434s,43.779,0.277063,20.977,44.434,3.0
Stripe82X,2702,2702,01h02m00.57518005s,+00d09m51.00099206s,43.396,0.483679,21.602,44.796,3.0
Stripe82X,2706,2706,01h02m03.92944336s,-00d04m23.16115558s,44.657,1.103557,20.769,46.183,1.0
Stripe82X,2707,2707,01h02m05.8367157s,+00d11m55.77579975s,44.217,0.72596645,22.385,46.38,1.0
Stripe82X,2708,2708,01h02m07.15873718s,+00d05m09.64491069s,44.308,1.016392,21.539,46.065,1.0
Stripe82X,2711,2711,01h02m12.41294861s,+00d14m31.97719216s,43.844,0.493,20.192,45.113,3.0
Stripe82X,2728,2728,01h02m30.1714325s,-00d32m07.26609707s,43.912,0.342644,20.186,45.275,2.0
Stripe82X,2729,2729,01h02m30.88256836s,+00d00m19.69407778s,44.578,1.07987,-inf,45.933,2.0
Stripe82X,2731,2731,01h02m33.58222961s,-00d29m04.29856539s,43.66,0.3653947,-inf,44.881,4.0
Stripe82X,2741,2741,01h02m48.89671326s,+00d06m57.59328246s,43.385,0.6389617,20.139,45.255,3.0
Stripe82X,2753,2753,01h02m56.7791748s,-00d24m18.69941711s,43.074,0.4168555,20.778,44.565,3.0
Stripe82X,2758,2758,01h03m08.14842224s,+00d05m22.69069254s,43.33,0.3489321,-inf,44.979,4.0
Stripe82X,2782,2782,01h03m22.6071167s,-00d04m44.2056334s,43.373,0.2755461,22.475,44.371,3.0
Stripe82X,2788,2788,01h03m28.06343079s,+00d22m56.67360306s,44.832,0.8949025,20.732,45.872,1.0
Stripe82X,2793,2793,01h03m29.09179688s,-00d28m10.84224701s,44.468,0.77127534,20.966,45.289,3.0
Stripe82X,2803,2803,01h03m38.19946289s,+00d34m26.6426897s,43.012,0.255884,20.998,44.686,3.0
Stripe82X,2808,2808,01h03m40.30609131s,+00d33m42.16587067s,44.33,1.002311,20.273,45.788,1.0
Stripe82X,2811,2811,01h03m42.67272949s,+00d25m37.55850792s,43.832,0.3936433,21.583,46.042,1.0
Stripe82X,2829,2829,01h03m55.417099s,+00d32m12.60111809s,44.176,1.126418,-inf,45.747,1.0
Stripe82X,2831,2831,01h03m59.69421387s,-00d02m54.65816885s,43.625,0.3144055,20.339,44.737,4.0
Stripe82X,2832,2832,01h04m00.31036377s,-00d14m38.60895395s,43.051,0.2273879,20.168,44.095,4.0
Stripe82X,2840,2840,01h04m14.1192627s,-00d09m12.8011322s,43.096,0.3961475,-inf,44.748,4.0
Stripe82X,2845,2845,01h04m32.89764404s,-00d21m55.72319269s,44.036,0.4516522,20.218,45.065,3.0
Stripe82X,2846,2846,01h04m36.82571411s,-00d17m49.70186234s,43.417,0.24690418,22.271,44.128,4.0
Stripe82X,2847,2847,01h04m42.09228516s,-00d28m37.46091843s,44.271,0.8637885,20.437,45.742,1.0
Stripe82X,2850,2850,01h04m49.99053955s,-00d19m38.07404995s,43.586,0.35498118,20.171,44.59,3.0
Stripe82X,2868,2868,01h05m10.54412842s,-00d09m35.88889003s,43.249,0.2623699,-inf,44.926,4.0
Stripe82X,2871,2871,01h05m13.79241943s,-00d27m53.10994864s,43.364,0.57307506,-inf,44.901,3.0
Stripe82X,2873,2873,01h05m14.55688477s,+00d02m25.52111775s,43.233,0.2031483,20.129,44.297,5.0
Stripe82X,2878,2878,01h05m18.1288147s,+00d15m44.23027039s,44.808,0.40849358,20.14,45.101,3.0
Stripe82X,2886,2886,01h05m24.24819946s,+00d09m00.05607963s,43.477,0.418477,20.674,44.528,3.0
Stripe82X,2893,2893,01h05m29.55871582s,-00d11m04.81463313s,44.295,0.738248,20.553,45.634,1.0
Stripe82X,2895,2895,01h05m30.7699585s,-00d06m31.24599695s,43.976,0.8706,20.091,45.532,1.0
Stripe82X,2901,2901,01h05m41.08428955s,+00d11m49.09817219s,44.14,0.88658154,20.615,45.613,2.0
Stripe82X,2906,2906,01h05m46.48132324s,+00d07m05.02241135s,43.665,0.2638035,20.082,45.023,2.0
Stripe82X,2909,2909,01h05m50.41763306s,-00d12m54.17827249s,44.531,1.017257,20.65,46.165,1.0
Stripe82X,2925,2925,01h06m07.00378418s,+00d09m28.65631342s,44.182,0.5280803,22.042,45.069,3.0
Stripe82X,2935,2935,01h06m18.64517212s,-00d22m05.91022253s,44.244,0.4470657,20.066,45.074,-99.0
Stripe82X,2936,2936,01h06m20.06652832s,-00d29m51.90391302s,44.711,1.1077,20.826,45.886,2.0
Stripe82X,2940,2940,01h06m22.73162842s,-00d21m21.03965521s,44.332,0.4478138,23.037,44.73,5.0
Stripe82X,2948,2948,01h06m30.73471069s,-00d10m06.89764023s,43.884,0.4895895,-inf,44.877,3.0
Stripe82X,2949,2949,01h06m30.83724976s,+00d16m34.72607374s,43.563,0.457299,-inf,44.989,3.0
Stripe82X,2960,2960,01h06m41.98104858s,+00d17m17.53370047s,43.563,0.2704132,21.147,44.52,3.0
Stripe82X,2971,2971,01h06m51.7767334s,-00d30m09.64994431s,43.388,0.5729884,20.139,44.823,3.0
Stripe82X,2974,2974,01h06m53.91952515s,+00d23m46.71096325s,44.229,1.019214,-inf,45.818,1.0
Stripe82X,2988,2988,01h07m10.04058838s,+00d17m38.69847536s,44.014,0.90033644,-inf,45.381,3.0
Stripe82X,3005,3005,01h07m22.76184082s,-00d18m59.71481323s,44.136,0.6516635,21.097,45.652,2.0
Stripe82X,3015,3015,01h07m30.29022217s,+00d08m50.55086732s,43.678,0.28014544,21.415,44.147,4.0
Stripe82X,3027,3027,01h07m36.99691772s,-00d19m12.03527212s,44.378,0.7370346,20.019,46.22,1.0
Stripe82X,3029,3029,01h07m38.00033569s,-00d22m44.08256292s,43.053,0.245376,21.683,44.415,4.0
Stripe82X,3037,3037,01h07m46.85806274s,-00d20m56.42706156s,44.103,0.56552,22.09,45.162,3.0
Stripe82X,3050,3050,01h08m01.87820435s,+00d12m12.67972469s,44.665,0.8185744,20.021,45.481,2.0
Stripe82X,3053,3053,01h08m06.07315063s,+00d09m40.854249s,43.157,0.3330668,20.25,44.686,3.0
Stripe82X,3059,3059,01h08m11.46057129s,+00d05m20.38511932s,44.219,0.864345,21.477,45.544,1.0
Stripe82X,3070,3070,01h08m22.44552612s,-00d18m53.26313496s,44.362,1.097,20.77,45.757,2.0
Stripe82X,3076,3076,01h08m28.19778442s,+00d00m15.40012602s,44.443,1.193907,20.682,46.373,1.0
Stripe82X,3085,3085,01h08m37.12692261s,-00d08m40.28744817s,44.242,0.677463,22.337,45.363,5.0
Stripe82X,3092,3092,01h08m43.65280151s,-00d19m01.15805626s,43.393,0.1963534,20.063,44.402,5.0
Stripe82X,3099,3099,01h08m47.61703491s,-00d32m24.61591244s,45.248,1.05602,21.442,46.149,3.0
Stripe82X,3106,3106,01h08m50.96557617s,-00d05m04.24323678s,43.468,0.43035555,20.14,44.757,4.0
Stripe82X,3109,3109,01h08m54.08432007s,+00d20m35.48458815s,43.79,0.39832672,22.234,44.538,3.0
Stripe82X,3116,3116,01h08m58.3644104s,+00d13m57.36178279s,44.402,0.457204,22.972,44.777,3.0
Stripe82X,3131,3131,01h09m07.53295898s,+00d29m49.86167908s,43.295,0.23609358,21.182,44.383,4.0
Stripe82X,3147,3147,01h09m22.77236938s,-00d26m22.2764039s,43.574,0.6295715,20.079,45.356,2.0
Stripe82X,3168,3168,01h09m47.85003662s,-00d25m52.09801197s,44.063,1.1772445,20.83,45.911,2.0
Stripe82X,3171,3171,01h09m50.0743103s,+00d23m32.98770905s,44.125,0.331705,20.251,45.231,2.0
Stripe82X,3179,3179,01h09m55.93734741s,+00d29m02.34377146s,43.899,0.5145842,21.466,45.046,5.0
Stripe82X,3185,3185,01h10m01.70059204s,+00d05m01.99023485s,44.073,0.77174103,21.493,45.173,3.0
Stripe82X,3194,3194,01h10m12.19207764s,-00d07m58.07237506s,44.292,0.5810235,-inf,45.467,3.0
Stripe82X,3209,3209,01h10m33.43505859s,+00d08m29.86717343s,44.061,0.4682435,21.841,45.575,1.0
Stripe82X,3211,3211,01h10m34.83398438s,+00d02m29.50934798s,44.169,0.5770814,20.323,45.408,1.0
Stripe82X,3212,3212,01h10m35.89736938s,+00d02m54.96538907s,44.526,0.9347435,20.08,45.854,1.0
Stripe82X,3219,3219,01h10m39.98062134s,-00d24m35.9034276s,44.14,0.6610801,20.149,45.382,2.0
Stripe82X,3228,3228,01h10m46.92672729s,+00d01m53.63525838s,44.579,1.043349,20.499,45.906,1.0
Stripe82X,3232,3232,01h10m50.44326782s,+00d12m42.79862523s,43.361,0.4127136,20.599,44.54,3.0
Stripe82X,3241,3241,01h11m04.93331909s,-00d16m27.32982874s,44.351,0.372978,22.657,45.039,3.0
Stripe82X,3246,3246,01h11m10.91308594s,+00d17m08.68616581s,43.021,0.360743,-inf,44.925,3.0
Stripe82X,3247,3247,01h11m10.96984863s,-00d08m57.41780519s,43.944,1.072,-inf,45.659,2.0
Stripe82X,3249,3249,01h11m12.10327148s,+00d01m03.95762265s,44.445,1.177,20.392,45.886,3.0
Stripe82X,3258,3258,01h11m16.31149292s,-00d25m11.2467885s,44.546,0.918,20.68,45.797,1.0
Stripe82X,3259,3259,01h11m16.55822754s,+00d32m50.53442001s,43.42,0.365,-inf,44.71,3.0
Stripe82X,3264,3264,01h11m19.71817017s,+00d25m22.93446064s,43.309,0.3667806,20.883,44.708,5.0
Stripe82X,3268,3268,01h11m24.31686401s,+00d26m46.85241222s,44.415,1.001773,20.07,46.438,1.0
Stripe82X,3274,3274,01h11m28.45230103s,+00d01m43.45215127s,44.193,0.7653357,20.443,45.467,2.0
Stripe82X,3281,3281,01h11m34.39407349s,+00d04m53.87378991s,43.627,0.72871476,-inf,45.025,3.0
Stripe82X,3291,3291,01h11m45.7081604s,+00d09m38.87628078s,43.022,0.4,20.601,44.776,4.0
Stripe82X,3296,3296,01h11m48.52249146s,-00d27m54.45684671s,44.121,0.6991141,20.08,45.39,2.0
Stripe82X,3301,3301,01h11m53.23608398s,+00d13m32.85974979s,43.789,0.371617,21.179,45.334,3.0
Stripe82X,3304,3304,01h11m58.32183838s,+00d22m35.52706718s,43.641,0.4202198,20.568,44.994,3.0
Stripe82X,3305,3305,01h11m59.51156616s,-00d16m14.86335039s,43.868,0.4583091,20.019,45.065,2.0
Stripe82X,3306,3306,01h12m00.52642822s,-00d23m36.81833267s,44.363,0.7464817,20.307,45.6,3.0
Stripe82X,3312,3312,01h12m14.1242981s,-00d26m12.86624908s,43.591,0.43946654,20.149,44.828,2.0
Stripe82X,3316,3316,01h12m39.62173462s,+00d19m43.44737291s,44.834,0.6832786,20.277,45.763,2.0
Stripe82X,3318,3318,01h12m42.88101196s,-00d23m45.39936304s,43.293,0.253944,21.893,44.211,5.0
Stripe82X,3322,3322,01h12m48.83834839s,+00d23m10.68889618s,44.865,0.9753261,20.856,45.839,1.0
Stripe82X,3327,3327,01h12m54.84237671s,+00d03m12.37847775s,44.081,0.2383117,20.072,45.468,1.0
Stripe82X,3335,3335,01h13m04.08187866s,+00d19m18.96738768s,43.652,0.241532,21.842,44.438,3.0
Stripe82X,3339,3339,01h13m06.3684082s,+00d27m54.15161133s,44.07,0.4995427,21.674,44.875,3.0
Stripe82X,3354,3354,01h13m18.75869751s,+00d28m56.05120182s,43.443,0.44223744,20.392,44.827,4.0
Stripe82X,3361,3361,01h13m26.5447998s,-00d26m03.03831339s,44.699,0.9355575,20.348,46.005,2.0
Stripe82X,3376,3376,01h13m35.0289917s,+00d12m17.80633807s,44.169,0.9519279,-inf,45.774,1.0
Stripe82X,3381,3381,01h13m39.29031372s,-00d30m09.94176865s,44.587,1.001908,20.016,46.267,1.0
Stripe82X,3382,3382,01h13m39.3196106s,-00d05m31.97456896s,44.192,0.9734909,22.046,45.593,1.0
Stripe82X,3388,3388,01h13m47.60604858s,+00d20m45.22594213s,43.224,0.39380243,21.241,44.585,3.0
Stripe82X,3398,3398,01h13m59.44519043s,-00d32m50.36168575s,43.535,0.1804971,20.653,44.649,5.0
Stripe82X,3408,3408,01h14m07.60391235s,+00d05m01.52830482s,43.415,0.6294473,20.338,45.106,3.0
Stripe82X,3410,3410,01h14m08.83346558s,+00d07m38.03230405s,43.614,0.7484055,-inf,45.352,3.0
Stripe82X,3427,3427,01h14m29.55001831s,+00d00m35.60734056s,44.551,0.3893454,21.499,45.344,3.0
Stripe82X,3429,3429,01h14m30.0920105s,+00d04m20.06017327s,43.338,0.454842,-inf,45.306,3.0
Stripe82X,3482,3482,01h15m17.17803955s,-00d10m00.89743137s,43.71,0.732235,-inf,45.475,3.0
Stripe82X,3485,3485,01h15m20.27252197s,+00d26m41.86028481s,43.106,0.1223567,22.926,43.686,4.0
Stripe82X,3487,3487,01h15m20.84014893s,+00d22m43.71703148s,43.96,1.01538,-inf,45.753,3.0
Stripe82X,3488,3488,01h15m22.10174561s,+00d15m16.98192358s,44.137,0.3901896,22.186,45.104,5.0
Stripe82X,3492,3492,01h15m25.49743652s,-00d05m35.71262956s,44.652,0.883296,23.379,45.41,3.0
Stripe82X,3504,3504,01h15m36.03149414s,+00d33m51.92052841s,44.065,0.3638278,20.217,44.793,3.0
Stripe82X,3505,3505,01h15m36.9090271s,-00d00m12.40184046s,43.828,0.5317925,21.679,45.762,3.0
Stripe82X,3511,3511,01h15m39.61669922s,-00d21m58.64808798s,44.792,0.986199,20.164,46.085,1.0
Stripe82X,3517,3517,01h15m43.98605347s,+00d20m13.95149231s,44.525,1.052316,20.361,46.036,1.0
Stripe82X,3540,3540,01h16m09.82131958s,-00d18m02.11394548s,43.68,0.3878846,20.673,45.144,3.0
Stripe82X,3544,3544,01h16m14.66674805s,+00d13m02.50315189s,44.576,0.895596,22.456,45.355,3.0
Stripe82X,3547,3547,01h16m19.29199219s,+00d16m00.63627005s,43.087,0.344141,-inf,44.984,4.0
Stripe82X,3552,3552,01h16m22.5668335s,+00d07m37.26953745s,43.892,1.124353,20.222,46.077,3.0
Stripe82X,3555,3555,01h16m27.06298828s,+00d09m43.58194828s,44.054,0.678476,20.865,45.001,3.0
Stripe82X,3557,3557,01h16m27.74185181s,-00d13m04.36031342s,44.17,0.4684244,20.014,45.414,1.0
Stripe82X,3603,3603,01h17m17.43209839s,+00d15m26.43274069s,44.412,0.67730385,20.702,45.423,1.0
Stripe82X,3608,3608,01h17m22.32330322s,+00d21m29.6895647s,43.878,0.8514275,-inf,45.303,3.0
Stripe82X,3610,3610,01h17m23.00125122s,-00d03m29.29254144s,44.077,1.0376586,21.112,45.53,1.0
Stripe82X,3626,3626,01h17m35.14526367s,+00d11m14.23283458s,43.168,0.36278734,21.107,44.367,4.0
Stripe82X,3627,3627,01h17m35.16082764s,+00d10m29.09259796s,44.202,0.7924418,20.894,45.748,1.0
Stripe82X,3628,3628,01h17m36.35971069s,-00d06m23.3822161s,43.31,0.371,20.422,44.689,4.0
Stripe82X,3633,3633,01h17m36.98043823s,+00d20m04.46087122s,44.029,0.9566902,-inf,45.628,3.0
Stripe82X,3636,3636,01h17m41.0508728s,+00d20m25.78035593s,43.792,0.569925,20.555,45.433,1.0
Stripe82X,3647,3647,01h17m51.5222168s,-00d19m38.80725861s,43.172,0.3405867,21.495,44.385,4.0
Stripe82X,3652,3652,01h17m58.13232422s,+00d21m01.03981733s,43.793,0.611165,20.951,45.33,2.0
Stripe82X,3654,3654,01h17m58.86520386s,+00d20m20.33182383s,45.062,0.6129789,20.062,46.134,1.0
Stripe82X,3660,3660,01h18m07.10769653s,+00d20m39.88909721s,44.645,1.04674,21.174,45.937,1.0
Stripe82X,3674,3674,01h18m26.47476196s,-00d29m10.77127218s,44.309,1.1594256,20.423,45.693,2.0
Stripe82X,3692,3692,01h18m40.06347656s,+00d18m06.02417707s,44.502,1.103,21.074,45.491,3.0
Stripe82X,3705,3705,01h18m48.57925415s,-00d16m55.20924568s,44.221,0.89,20.315,45.533,2.0
Stripe82X,3708,3708,01h18m50.7623291s,-00d16m37.86018133s,43.222,0.3677784,20.054,44.635,5.0
Stripe82X,3709,3709,01h18m51.9442749s,-00d36m06.00093842s,44.544,0.95438987,-inf,45.585,2.0
Stripe82X,3711,3711,01h18m53.42880249s,+00d14m43.76319408s,43.794,0.919393,20.113,45.803,1.0
Stripe82X,3719,3719,01h19m01.74133301s,-00d34m45.55912971s,44.087,0.660724,-inf,45.344,2.0
Stripe82X,3720,3720,01h19m02.58682251s,+00d12m21.27475619s,43.468,0.5560033,20.066,45.436,3.0
Stripe82X,3725,3725,01h19m04.17068481s,+00d31m54.40114975s,43.731,0.6123093,-inf,45.723,3.0
Stripe82X,3726,3726,01h19m06.75796509s,-00d27m41.53739691s,44.624,0.9856863,20.33,46.476,1.0
Stripe82X,3739,3739,01h19m13.04260254s,+00d12m32.66051888s,43.537,0.196,22.986,44.324,4.0
Stripe82X,3744,3744,01h19m17.77816772s,+00d02m55.73531717s,43.915,0.75814754,-inf,45.268,1.0
Stripe82X,3757,3757,01h19m29.02633667s,-00d08m41.26935124s,43.166,0.09009204,20.064,44.47,3.0
Stripe82X,3761,3761,01h19m30.94848633s,+00d16m48.64920616s,44.582,0.79438055,20.133,45.581,2.0
Stripe82X,3763,3763,01h19m32.81936646s,+00d08m38.02114248s,43.443,0.180766,20.166,44.814,2.0
Stripe82X,3765,3765,01h19m34.04022217s,+00d24m56.67413235s,43.625,0.51920116,20.237,45.246,3.0
Stripe82X,3766,3766,01h19m34.06906128s,+00d06m32.22100675s,44.315,1.116431,20.043,46.021,1.0
Stripe82X,3768,3768,01h19m34.32220459s,-00d24m11.74455643s,44.084,1.171674,-inf,46.075,1.0
Stripe82X,3783,3783,01h19m45.19683838s,+00d19m17.28081465s,43.322,0.349636,20.128,44.73,3.0
Stripe82X,3794,3794,01h19m54.50271606s,+00d11m02.84422874s,44.251,0.7596704,20.148,45.425,2.0
Stripe82X,3799,3799,01h20m00.20233154s,-00d22m15.34934521s,43.587,0.1491951,22.735,44.657,3.0
Stripe82X,3800,3800,01h20m04.38995361s,+00d20m41.3797617s,44.382,1.1299509,20.365,45.995,1.0
Stripe82X,3803,3803,01h20m08.57666016s,-00d23m40.87876797s,44.076,1.116107,-inf,45.508,3.0
Stripe82X,3808,3808,01h20m12.11105347s,+00d27m00.78090906s,44.218,0.6472445,-inf,45.799,1.0
Stripe82X,3810,3810,01h20m50.98937988s,-00d18m32.06370592s,44.548,0.3491611,23.025,45.494,1.0
Stripe82X,3816,3816,01h21m00.83953857s,-00d15m18.71484518s,45.353,0.864702,20.576,45.894,2.0
Stripe82X,3822,3822,01h21m12.41134644s,+00d01m59.17514652s,44.419,1.0977877,-inf,46.03,1.0
Stripe82X,3823,3823,01h21m12.65945435s,+00d12m12.29804635s,44.327,0.8164449,-inf,45.709,1.0
Stripe82X,3831,3831,01h21m28.46374512s,+00d34m51.14069939s,44.339,0.3285886,20.211,45.413,2.0
Stripe82X,3835,3835,01h21m36.93511963s,-00d18m09.84235525s,44.645,0.76541,20.467,45.83,2.0
Stripe82X,3836,3836,01h21m38.82019043s,+00d09m30.06608248s,44.431,1.1776551,-inf,45.833,1.0
Stripe82X,3837,3837,01h21m39.27703857s,-00d00m22.29741141s,43.896,0.8058979,-inf,45.85,1.0
Stripe82X,3840,3840,01h21m41.7237854s,-00d07m46.58806801s,43.364,0.2842915,-inf,44.647,5.0
Stripe82X,3846,3846,01h21m58.8885498s,-00d04m09.57812726s,43.284,0.38504994,-inf,44.888,4.0
Stripe82X,3849,3849,01h22m01.56921387s,+00d10m30.49185276s,44.448,0.5990023,20.291,45.535,3.0
Stripe82X,3851,3851,01h22m06.75247192s,-00d30m44.94245052s,43.981,0.2166202,20.146,44.826,3.0
Stripe82X,3853,3853,01h22m09.45602417s,-00d19m01.35117531s,44.314,1.0335674,-inf,45.527,3.0
Stripe82X,3854,3854,01h22m09.64645386s,-00d02m55.65835118s,43.096,0.239696,-inf,44.228,5.0
Stripe82X,3858,3858,01h22m17.52639771s,-00d18m00.13147116s,43.793,0.3224755,21.539,45.155,3.0
Stripe82X,3859,3859,01h22m34.42749023s,-00d12m44.72563148s,44.026,0.816272,-inf,45.301,3.0
Stripe82X,3861,3861,01h22m35.47851563s,-00d19m58.9166379s,44.141,0.288609,22.276,45.024,3.0
Stripe82X,3862,3862,01h22m39.19052124s,+00d05m30.00062406s,44.724,0.9074998,21.865,46.113,1.0
Stripe82X,3865,3865,01h22m40.27999878s,-00d32m40.69478989s,45.389,0.884091,20.621,46.621,1.0
Stripe82X,3868,3868,01h22m44.27764893s,+00d22m15.4904294s,44.467,0.5745755,20.836,45.318,3.0
Stripe82X,3872,3872,01h22m56.2348938s,-00d02m50.66621035s,43.755,0.3405587,21.205,44.891,5.0
Stripe82X,3873,3873,01h22m58.56262207s,+00d19m58.49746227s,43.869,0.87723523,-inf,45.453,3.0
Stripe82X,3880,3880,01h23m09.18731689s,+00d33m07.68854141s,45.065,0.7716575,20.739,46.101,1.0
Stripe82X,3884,3884,01h23m11.77322388s,-00d12m03.61836433s,43.299,0.34890878,-inf,44.55,3.0
Stripe82X,3908,3908,01h23m34.11895752s,-00d23m09.82844353s,44.286,0.7111017,20.597,45.451,2.0
Stripe82X,3909,3909,01h23m35.27984619s,+00d08m13.27926636s,43.819,0.3701844,20.152,44.664,3.0
Stripe82X,3912,3912,01h23m39.47525024s,-00d07m54.21063781s,43.432,0.66249686,-inf,44.885,3.0
Stripe82X,3914,3914,01h23m43.29849243s,+00d32m54.79505539s,44.401,0.919,21.215,45.51,3.0
Stripe82X,3915,3915,01h23m45.94116211s,+00d19m11.12578869s,43.995,1.02,-inf,45.532,3.0
Stripe82X,3921,3921,01h23m55.38391113s,-00d25m50.57902336s,43.4,0.4300475,-inf,45.092,2.0
Stripe82X,3929,3929,01h24m21.33178711s,+00d17m37.63449669s,43.885,0.5768138,-inf,45.034,4.0
Stripe82X,3934,3934,01h24m32.52365112s,+00d06m34.23078597s,43.854,0.4649458,20.105,45.015,5.0
Stripe82X,3936,3936,01h24m38.94287109s,+00d08m52.24382401s,43.053,0.34855583,-inf,44.472,3.0
Stripe82X,3937,3937,01h24m47.56759644s,-00d02m56.5117228s,44.64,1.0240742,20.772,45.799,3.0
Stripe82X,3939,3939,01h24m52.84606934s,+00d09m59.65546131s,43.611,0.2672159,22.28,44.656,2.0
Stripe82X,3946,3946,01h25m11.72241211s,-00d01m27.70541847s,45.42,1.08,22.386,45.703,3.0
Stripe82X,3949,3949,01h25m15.41702271s,-00d07m02.12256789s,43.973,0.5458651,20.125,45.173,5.0
Stripe82X,3953,3953,01h25m23.01635742s,-00d04m59.77483749s,44.484,1.0752155,-inf,45.682,2.0
Stripe82X,3960,3960,01h25m28.98696899s,-00d05m56.5633446s,45.97,1.074533,20.203,47.183,1.0
Stripe82X,3965,3965,01h25m38.228302s,+00d05m27.14238167s,44.302,1.1139468,-inf,45.733,2.0
Stripe82X,3966,3966,01h25m41.55029297s,+00d12m56.06617212s,43.474,0.3546876,20.224,44.661,2.0
Stripe82X,3967,3967,01h25m42.36785889s,+00d15m06.43622875s,44.384,1.165,-inf,46.412,1.0
Stripe82X,3970,3970,01h25m46.24832153s,-00d11m42.75812745s,44.377,0.895,-inf,46.256,2.0
Stripe82X,3975,3975,01h25m51.64535522s,+00d20m17.93693304s,43.874,0.52,-inf,44.958,2.0
Stripe82X,3976,3976,01h25m53.29421997s,+00d16m22.79421329s,43.197,0.1210506,20.174,44.085,4.0
Stripe82X,3979,3979,01h26m00.57632446s,-00d21m46.54188395s,43.445,0.389716,-inf,44.796,2.0
Stripe82X,3982,3982,01h26m04.58312988s,-00d23m47.45447159s,43.222,0.3884351,-inf,44.702,2.0
Stripe82X,3983,3983,01h26m08.61694336s,+00d25m53.16574574s,44.261,0.6094331,-inf,45.288,2.0
Stripe82X,3996,3996,01h26m49.91271973s,-00d15m02.68392563s,43.839,0.2986252,20.738,44.969,4.0
Stripe82X,3997,3997,01h26m51.24206543s,-00d28m49.85808849s,44.679,1.038433,20.941,46.344,3.0
Stripe82X,4001,4001,01h26m58.95080566s,+00d02m48.72058958s,44.347,0.6241851,20.769,45.27,3.0
Stripe82X,4007,4007,01h27m14.22317505s,+00d03m50.34446239s,43.358,0.283,-inf,44.509,5.0
Stripe82X,4010,4010,01h27m16.47674561s,-00d35m55.96904755s,43.816,0.37134767,-inf,44.893,5.0
Stripe82X,4019,4019,01h27m41.28295898s,+00d15m24.97007847s,44.024,0.65701044,-inf,45.15,3.0
Stripe82X,4020,4020,01h27m47.35290527s,+00d22m41.01186275s,44.389,1.0367903,-inf,45.71,2.0
Stripe82X,4021,4021,01h27m50.98342896s,-00d13m44.90560412s,44.385,0.4377552,20.301,45.176,5.0
Stripe82X,4028,4028,01h28m39.51507568s,+00d04m08.16248417s,43.139,0.39297915,-inf,44.345,4.0
Stripe82X,4029,4029,01h28m40.87738037s,-00d26m08.19491386s,43.671,0.43569684,-inf,44.945,2.0
Stripe82X,4031,4031,01h28m48.07846069s,+00d04m40.79458773s,43.359,0.39235,-inf,45.106,4.0
Stripe82X,4034,4034,01h28m53.95019531s,-00d17m40.58825254s,43.149,0.23947248,20.239,44.109,5.0
Stripe82X,4039,4039,01h29m07.10861206s,-00d04m50.4209286s,43.595,0.337348,21.425,44.919,3.0
Stripe82X,4051,4051,01h29m34.47372437s,+00d09m24.89725113s,43.083,0.39,-inf,44.624,5.0
Stripe82X,4053,4053,01h29m42.87826538s,+00d12m15.3163898s,43.365,0.253532,20.455,44.522,4.0
Stripe82X,4054,4054,01h29m48.37783813s,+00d05m28.27360332s,43.414,0.584259,-inf,44.973,3.0
Stripe82X,4059,4059,01h29m54.36080933s,-00d33m05.78267097s,45.378,1.164666,20.613,46.149,2.0
Stripe82X,4060,4060,01h29m54.39971924s,-00d04m05.61218619s,43.656,0.5230534,-inf,45.004,2.0
Stripe82X,4073,4073,01h30m23.53134155s,+00d05m52.12469101s,44.441,0.345385,20.599,45.347,2.0
Stripe82X,4074,4074,01h30m28.79699707s,+00d17m13.64481926s,43.949,0.9267186,-inf,45.629,1.0
Stripe82X,4087,4087,01h30m48.04824829s,+00d30m53.32489014s,43.755,0.393153,-inf,45.052,3.0
Stripe82X,4096,4096,01h31m04.01184082s,+00d00m13.02576587s,43.581,0.5822216,-inf,45.428,3.0
Stripe82X,4111,4111,01h31m28.32824707s,+00d32m29.73227978s,44.901,0.8111223,-inf,46.081,3.0
Stripe82X,4112,4112,01h31m28.35525513s,-00d05m08.35168362s,44.168,0.93405956,-inf,45.456,1.0
Stripe82X,4118,4118,01h31m35.04821777s,+00d11m18.31322551s,44.314,0.8971924,-inf,45.454,3.0
Stripe82X,4122,4122,01h31m40.05981445s,+00d25m06.66793585s,44.228,0.962285,-inf,46.051,1.0
Stripe82X,4127,4127,01h31m44.84024048s,-00d14m34.43618774s,44.984,0.948,21.579,45.769,3.0
Stripe82X,4134,4134,01h31m55.00396729s,+00d22m11.59425259s,43.982,0.653723,-inf,45.179,3.0
Stripe82X,4136,4136,01h32m01.2689209s,+00d23m24.78948355s,44.177,0.5343353,-inf,45.462,2.0
Stripe82X,4139,4139,01h32m05.74401855s,+00d12m45.49708843s,43.53,0.3510128,-inf,44.653,3.0
Stripe82X,4147,4147,01h32m39.69955444s,-00d28m47.13940144s,44.353,1.199757,-inf,46.047,2.0
Stripe82X,4159,4159,01h32m58.3694458s,-00d09m04.18635964s,43.027,0.3444124,-inf,44.544,2.0
Stripe82X,4174,4174,01h33m14.98901367s,-00d01m27.35944703s,44.023,0.5231792,20.296,45.107,2.0
Stripe82X,4194,4194,01h33m52.52792358s,-00d14m56.03360295s,44.306,0.4477248,22.792,45.079,3.0
Stripe82X,4196,4196,01h33m53.88519287s,+00d14m58.82551432s,44.575,0.96757126,-inf,45.848,2.0
Stripe82X,4209,4209,01h34m12.78671265s,+00d03m48.93858254s,45.045,0.879105,21.304,45.848,3.0
Stripe82X,4211,4211,01h34m18.35540771s,-00d29m16.55572414s,43.547,0.74,-inf,45.32,3.0
Stripe82X,4212,4212,01h34m18.83422852s,-00d14m04.52853799s,43.81,0.7337845,-inf,45.905,1.0
Stripe82X,4214,4214,01h34m20.95825195s,-00d36m31.50509834s,43.255,0.2319613,-inf,44.56,4.0
Stripe82X,4217,4217,01h34m44.55551147s,-00d35m01.29168034s,44.773,0.87,-inf,45.533,3.0
Stripe82X,4220,4220,01h34m48.82827759s,-00d25m05.57026863s,44.224,0.574768,20.294,45.22,5.0
Stripe82X,4222,4222,01h34m53.12942505s,-00d18m42.64469862s,43.524,0.303749,20.026,45.032,2.0
Stripe82X,4225,4225,01h34m57.66586304s,-00d14m30.72481513s,44.696,1.026809,20.512,45.984,2.0
Stripe82X,4231,4231,01h35m09.68811035s,+00d02m52.88125902s,44.269,0.7443253,20.112,46.02,1.0
Stripe82X,4235,4235,01h35m14.46395874s,-00d07m03.54818881s,44.478,0.670814,20.369,45.55,2.0
Stripe82X,4241,4241,01h35m32.17803955s,+00d11m34.08649206s,44.481,1.1511483,-inf,45.992,3.0
Stripe82X,4253,4253,01h36m12.58255005s,-00d15m36.27333641s,44.194,0.9999148,-inf,46.089,2.0
Stripe82X,4258,4258,01h36m33.51104736s,+00d08m22.08442211s,44.591,1.04865,-inf,46.217,1.0
Stripe82X,4260,4260,01h36m37.30133057s,+00d02m23.21775734s,44.321,0.867,-inf,45.429,2.0
Stripe82X,4263,4263,01h36m48.31512451s,+00d00m18.80272776s,43.444,0.4862726,-inf,45.555,3.0
Stripe82X,4264,4264,01h36m48.56735229s,-00d12m51.51145935s,43.568,0.382575,20.559,44.757,4.0
Stripe82X,4267,4267,01h37m03.3531189s,-00d01m36.69028893s,44.609,1.022807,21.263,45.812,1.0
Stripe82X,4272,4272,01h37m10.12756348s,-00d33m13.63768101s,43.657,0.39116,-inf,44.708,3.0
Stripe82X,4273,4273,01h37m10.91262817s,-00d07m11.14136159s,44.365,0.670918,22.3,45.099,3.0
Stripe82X,4276,4276,01h37m13.55209351s,+00d11m19.59553599s,43.383,0.303872,22.201,44.371,4.0
Stripe82X,4278,4278,01h37m16.60949707s,+00d10m17.3253715s,43.45,0.406522,22.014,44.549,4.0
Stripe82X,4284,4284,01h37m26.05453491s,-00d05m49.43451583s,43.901,0.77,20.259,45.475,2.0
Stripe82X,4285,4285,01h37m26.42211914s,+00d11m52.44900227s,44.889,1.103083,20.061,46.485,1.0
Stripe82X,4287,4287,01h37m28.39416504s,-00d17m25.43967247s,43.891,0.6208705,20.114,45.271,2.0
Stripe82X,4290,4290,01h37m30.91049194s,+00d09m07.53026962s,43.262,0.3428586,20.629,44.682,4.0
Stripe82X,4292,4292,01h37m31.40670776s,+00d02m43.69929314s,43.691,0.664885,20.263,44.961,3.0
Stripe82X,4295,4295,01h37m35.09994507s,+00d15m34.99531746s,44.186,0.3034259,20.185,44.871,4.0
Stripe82X,4303,4303,01h37m50.1713562s,-00d25m38.70477676s,44.325,0.840819,20.753,45.544,3.0
Stripe82X,4304,4304,01h37m52.36312866s,+00d01m27.3194553s,44.569,1.107,20.541,45.682,3.0
Stripe82X,4306,4306,01h37m54.91333008s,-00d21m19.35308218s,43.536,0.616767,-inf,45.295,3.0
Stripe82X,4316,4316,01h38m07.69271851s,+00d07m28.72380495s,44.063,0.697874,21.721,45.71,3.0
Stripe82X,4321,4321,01h38m13.13323975s,-00d09m53.31858158s,43.727,0.471593,20.414,44.903,4.0
Stripe82X,4329,4329,01h38m20.37780762s,+00d09m28.02266836s,43.917,0.6408329,-inf,45.452,2.0
Stripe82X,4334,4334,01h38m24.14291382s,-00d18m14.25179958s,43.155,0.383331,-inf,44.516,4.0
Stripe82X,4342,4342,01h38m32.81799316s,+00d21m52.59541512s,44.282,0.7988075,-inf,45.549,2.0
Stripe82X,4365,4365,01h38m54.77279663s,-00d26m20.73209524s,44.996,0.8180454,20.583,46.119,1.0
Stripe82X,4378,4378,01h39m06.56799316s,+00d21m27.70794868s,43.93,0.566886,21.327,45.275,3.0
Stripe82X,4387,4387,01h39m15.41702271s,-00d00m05.90972831s,43.289,0.27837,20.858,44.4,3.0
Stripe82X,4395,4395,01h39m22.67807007s,+00d10m03.72270942s,44.358,0.8599225,20.212,45.775,1.0
Stripe82X,4398,4398,01h39m23.57940674s,+00d07m19.67306614s,43.202,0.570443,-inf,45.509,3.0
Stripe82X,4407,4407,01h39m28.58596802s,+00d25m12.39391565s,44.177,0.3009952,20.245,45.285,2.0
Stripe82X,4409,4409,01h39m30.59143066s,-00d13m08.07356358s,43.024,0.25518,20.187,44.187,3.0
Stripe82X,4414,4414,01h39m37.95593262s,+00d10m54.94238734s,43.326,0.2789,20.766,44.774,5.0
Stripe82X,4418,4418,01h39m42.10327148s,-00d06m20.60481548s,44.078,0.1970301,22.945,44.869,3.0
Stripe82X,4420,4420,01h39m46.41357422s,-00d24m40.81058264s,44.329,0.8145254,21.9,45.688,1.0
Stripe82X,4421,4421,01h39m47.58041382s,-00d02m37.62569904s,44.895,0.842263,20.176,45.849,1.0
Stripe82X,4422,4422,01h39m47.78091431s,-00d05m09.90191996s,43.415,0.348629,21.41,44.681,4.0
Stripe82X,4424,4424,01h39m48.55361938s,-00d09m26.55673385s,43.077,0.328057,21.606,44.63,5.0
Stripe82X,4437,4437,01h39m57.62878418s,+00d07m23.4489727s,43.375,0.3129,20.277,44.527,5.0
Stripe82X,4441,4441,01h40m00.37124634s,+00d01m44.55757678s,43.727,0.779986,20.11,45.108,3.0
Stripe82X,4442,4442,01h40m01.88232422s,+00d28m14.16936636s,43.378,0.402822,-inf,44.888,4.0
Stripe82X,4446,4446,01h40m03.99765015s,-00d25m43.19758415s,44.295,0.7717948,21.345,45.951,1.0
Stripe82X,4448,4448,01h40m05.16311646s,+00d05m22.54537046s,44.379,1.07,22.826,45.392,3.0
Stripe82X,4449,4449,01h40m05.52749634s,-00d33m05.9815836s,44.876,0.74682,22.628,45.158,3.0
Stripe82X,4456,4456,01h40m11.94213867s,-00d18m13.57845783s,43.233,0.391486,20.22,44.836,3.0
Stripe82X,4467,4467,01h40m25.59402466s,+00d02m33.54204923s,43.072,0.417558,-inf,44.63,3.0
Stripe82X,4476,4476,01h40m37.00424194s,+00d06m27.39860952s,44.627,1.1360178,21.357,46.057,1.0
Stripe82X,4479,4479,01h40m40.75195313s,+00d17m59.52775955s,43.889,0.4051163,20.451,45.568,2.0
Stripe82X,4488,4488,01h40m50.9715271s,-00d18m18.91916513s,43.482,0.7214859,20.137,45.13,2.0
Stripe82X,4495,4495,01h40m57.47131348s,+00d10m52.60350108s,44.858,0.522339,20.239,45.577,2.0
Stripe82X,4504,4504,01h41m01.1668396s,+00d21m35.0275898s,44.864,1.12806,22.71,45.817,3.0
Stripe82X,4510,4510,01h41m09.76135254s,+00d06m27.32200563s,44.394,0.4901002,20.135,45.544,2.0
Stripe82X,4512,4512,01h41m14.31747437s,-00d21m06.69101715s,43.363,0.3410477,22.144,44.682,5.0
Stripe82X,4531,4531,01h41m25.32714844s,+00d30m21.97930813s,44.023,0.956,-inf,45.673,1.0
Stripe82X,4544,4544,01h41m30.4788208s,+00d11m02.95977831s,43.343,0.599229,-inf,45.027,4.0
Stripe82X,4557,4557,01h41m36.24160767s,+00d25m08.32543373s,43.991,0.492381,20.237,45.234,1.0
Stripe82X,4558,4558,01h41m36.4100647s,-00d10m19.1311419s,44.513,0.406363,20.421,45.958,1.0
Stripe82X,4585,4585,01h41m53.61694336s,+00d18m45.67677498s,44.52,0.896,20.621,45.696,1.0
Stripe82X,4591,4591,01h41m59.00024414s,+00d00m37.68692762s,43.987,0.4658644,20.383,45.06,3.0
Stripe82X,4592,4592,01h42m00.3465271s,-00d10m37.96829581s,43.379,0.254726,21.774,44.837,5.0
Stripe82X,4596,4596,01h42m05.29541016s,-00d23m14.50321198s,43.046,0.279743,21.866,44.261,5.0
Stripe82X,4598,4598,01h42m06.46911621s,+00d12m38.91934633s,43.725,0.907485,-inf,45.429,3.0
Stripe82X,4602,4602,01h42m08.62930298s,+00d17m21.07142687s,43.305,0.1662703,20.08,44.119,4.0
Stripe82X,4613,4613,01h42m22.01889038s,-00d10m06.89393878s,43.249,0.37237,-inf,45.092,4.0
Stripe82X,4615,4615,01h42m23.23059082s,-00d13m06.0537529s,44.032,1.001043,-inf,45.788,1.0
Stripe82X,4623,4623,01h42m29.59945679s,+00d06m58.20769608s,44.74,0.403362,23.697,44.925,3.0
Stripe82X,4624,4624,01h42m29.88464355s,-00d35m57.99357891s,43.779,0.52064,-inf,44.808,3.0
Stripe82X,4625,4625,01h42m30.16342163s,+00d21m03.44876289s,44.49,0.6462666,20.413,45.847,1.0
Stripe82X,4626,4626,01h42m31.22497559s,-00d20m48.36680889s,44.009,0.657018,22.644,44.93,3.0
Stripe82X,4630,4630,01h42m35.40527344s,-00d16m30.87291956s,44.165,0.574212,20.181,45.144,2.0
Stripe82X,4636,4636,01h42m38.44848633s,+00d05m14.09898698s,43.725,0.1456756,20.032,45.191,2.0
Stripe82X,4645,4645,01h42m42.1270752s,+00d30m28.42154503s,43.976,0.64846,-inf,45.241,2.0
Stripe82X,4666,4666,01h43m00.01052856s,-00d23m56.06339693s,43.831,0.6308047,20.528,45.507,2.0
Stripe82X,4676,4676,01h43m05.56274414s,+00d14m44.35494304s,44.917,1.0491563,20.28,45.92,3.0
Stripe82X,4678,4678,01h43m07.67578125s,+00d15m31.66937828s,44.472,1.006933,21.086,46.265,1.0
Stripe82X,4692,4692,01h43m13.50448608s,-00d07m30.10433793s,43.819,0.754558,20.368,45.014,3.0
Stripe82X,4696,4696,01h43m18.93722534s,-00d32m46.48921967s,43.468,0.37982213,21.536,44.705,4.0
Stripe82X,4704,4704,01h43m27.45117188s,+00d22m01.92960978s,44.496,1.149693,-inf,45.995,2.0
Stripe82X,4705,4705,01h43m28.66836548s,-00d14m34.41113591s,44.318,1.1371382,22.061,45.584,3.0
Stripe82X,4707,4707,01h43m29.84115601s,-00d16m26.21821404s,44.371,0.977,20.251,45.678,2.0
Stripe82X,4716,4716,01h43m36.50299072s,+00d05m24.92167354s,43.728,0.884,-inf,45.333,1.0
Stripe82X,4720,4720,01h43m42.32391357s,+00d05m27.89892554s,44.147,1.1431087,20.411,46.035,3.0
Stripe82X,4728,4728,01h43m48.09585571s,-00d08m38.96361709s,44.286,0.84075016,20.406,45.639,1.0
Stripe82X,4735,4735,01h43m55.79544067s,-00d13m38.08217168s,44.749,1.14974,20.533,46.339,1.0
Stripe82X,4739,4739,01h44m00.02929688s,-00d12m09.8198998s,43.592,0.1531503,20.757,44.05,2.0
Stripe82X,4747,4747,01h44m12.73361206s,-00d06m08.98806095s,43.91,0.3591214,20.237,44.897,3.0
Stripe82X,4758,4758,01h44m47.34786987s,-00d09m06.75784707s,43.774,0.3884065,21.294,44.928,3.0
Stripe82X,4759,4759,01h44m48.97064209s,+00d03m04.58206058s,43.499,0.5303175,20.157,45.348,4.0
Stripe82X,4766,4766,01h44m58.63815308s,-00d05m57.12250471s,43.679,0.54991996,20.477,45.146,5.0
Stripe82X,4771,4771,01h45m08.95843506s,+00d14m55.60267925s,43.771,0.6301888,21.283,45.068,4.0
Stripe82X,4778,4778,01h45m20.33752441s,-00d24m38.32245827s,43.404,0.80630535,-inf,45.293,3.0
Stripe82X,4781,4781,01h45m22.10769653s,+00d06m02.31378615s,43.571,0.59361476,20.185,44.834,3.0
Stripe82X,4784,4784,01h45m24.32373047s,+00d02m40.08696109s,44.4,1.03628,22.586,46.222,1.0
Stripe82X,4791,4791,01h45m29.23370361s,+00d10m34.98417735s,43.069,0.3750168,20.135,44.788,4.0
Stripe82X,4793,4793,01h45m31.68045044s,-00d02m47.73141772s,43.997,1.03348,21.995,45.822,3.0
Stripe82X,4799,4799,01h45m37.96463013s,-00d06m35.74054778s,43.853,0.618,20.298,45.02,3.0
Stripe82X,4804,4804,01h45m44.14581299s,-00d24m37.81122923s,43.089,0.485,21.094,45.019,3.0
Stripe82X,4807,4807,01h45m46.05880737s,+00d03m01.47232085s,44.171,0.85295475,20.452,45.478,2.0
Stripe82X,4810,4810,01h45m47.4105835s,+00d18m05.14462709s,43.937,0.968533,20.547,45.532,2.0
Stripe82X,4811,4811,01h45m47.47055054s,-00d03m44.82119054s,44.597,0.8711765,21.945,45.794,1.0
Stripe82X,4816,4816,01h45m52.5617981s,-00d25m29.0433526s,43.459,0.4016761,21.653,44.732,4.0
Stripe82X,4824,4824,01h46m01.14257813s,-00d15m48.37557077s,44.243,0.878522,21.611,45.19,3.0
Stripe82X,4825,4825,01h46m01.55960083s,-00d21m22.90561438s,44.51,0.7611648,20.195,45.767,2.0
Stripe82X,4831,4831,01h46m09.17678833s,-00d21m06.14373922s,44.199,0.767,20.356,45.433,2.0
Stripe82X,4832,4832,01h46m10.30059814s,-00d10m10.30603051s,43.919,1.016,20.139,45.809,3.0
Stripe82X,4833,4833,01h46m10.8631897s,-00d08m25.89272976s,43.528,0.40133554,20.326,44.705,3.0
Stripe82X,4836,4836,01h46m12.840271s,+00d18m09.97442722s,43.894,0.4105472,-inf,45.229,4.0
Stripe82X,4838,4838,01h46m16.50192261s,+00d16m45.90434074s,43.364,0.35157537,20.793,44.689,4.0
Stripe82X,4845,4845,01h46m23.15551758s,-00d19m11.1634469s,43.983,0.5184897,20.536,45.352,1.0
Stripe82X,4850,4850,01h46m30.62576294s,+00d15m26.75331831s,44.908,1.018386,20.459,46.229,1.0
Stripe82X,4851,4851,01h46m30.79330444s,+00d06m53.98471892s,44.38,1.03976,21.069,46.015,1.0
Stripe82X,4853,4853,01h46m32.32406616s,+00d15m56.95080757s,43.434,0.4087361,20.228,44.973,3.0
Stripe82X,4865,4865,01h46m44.74731445s,+00d19m14.20249701s,44.935,1.113658,22.141,45.983,2.0
Stripe82X,4867,4867,01h46m45.38772583s,-00d18m31.20400429s,44.168,0.3977221,20.405,45.472,1.0
Stripe82X,4870,4870,01h46m48.09310913s,-00d24m24.07799721s,43.803,0.8029542,20.048,45.85,1.0
Stripe82X,4877,4877,01h46m57.77984619s,+00d25m04.31134701s,43.856,0.4017538,20.098,45.033,4.0
Stripe82X,4881,4881,01h47m01.99584961s,-00d22m01.82275057s,43.722,0.56769174,21.247,45.102,4.0
Stripe82X,4884,4884,01h47m05.45791626s,+00d05m02.58056223s,44.126,0.7483684,20.296,45.538,2.0
Stripe82X,4898,4898,01h47m15.71548462s,-00d19m11.20979548s,43.571,0.281306,20.605,44.489,5.0
Stripe82X,4902,4902,01h47m18.21350098s,-00d08m01.62925243s,44.282,0.539372,21.426,45.082,3.0
Stripe82X,4913,4913,01h47m26.55349731s,+00d20m24.61198568s,44.473,0.4085265,20.189,45.199,2.0
Stripe82X,4915,4915,01h47m27.71118164s,-00d18m30.36318541s,44.494,0.9881623,21.41,46.116,1.0
Stripe82X,4918,4918,01h47m30.60058594s,-00d07m34.1954577s,44.101,0.71525437,22.306,45.02,3.0
Stripe82X,4920,4920,01h47m31.84707642s,-00d20m20.25758028s,44.88,0.554547,20.11,45.913,2.0
Stripe82X,4934,4934,01h47m44.23599243s,-00d02m35.10385931s,44.203,1.0393589,20.2,45.577,2.0
Stripe82X,4939,4939,01h47m51.71859741s,-00d02m27.66225815s,43.75,0.473511,22.462,45.107,3.0
Stripe82X,4940,4940,01h47m51.83120728s,-00d17m50.98578215s,44.475,0.79,20.292,45.612,2.0
Stripe82X,4951,4951,01h48m00.79101563s,-00d05m26.50943398s,43.182,0.41322443,-inf,44.401,3.0
Stripe82X,4957,4957,01h48m06.18530273s,-00d11m12.62324095s,43.123,0.40084088,20.328,44.553,3.0
Stripe82X,4964,4964,01h48m10.11474609s,+00d00m46.51211277s,43.099,0.37124,20.68,44.836,3.0
Stripe82X,4979,4979,01h48m21.12167358s,-00d02m28.50700647s,44.102,0.9297847,-inf,46.304,1.0
Stripe82X,4982,4982,01h48m22.48352051s,+00d00m13.91501706s,44.181,0.8594977,-inf,45.672,2.0
Stripe82X,4991,4991,01h48m38.30978394s,+00d18m42.26747274s,43.278,0.40604064,20.106,44.598,4.0
Stripe82X,4998,4998,01h48m42.36785889s,-00d20m08.67547989s,44.649,1.148,21.851,45.848,1.0
Stripe82X,5005,5005,01h48m48.3013916s,+00d01m22.10605904s,43.194,0.4055346,20.198,44.664,3.0
Stripe82X,5007,5007,01h48m50.05004883s,+00d30m13.05677891s,44.658,0.87990546,20.916,45.611,2.0
Stripe82X,5008,5008,01h48m51.48422241s,-00d12m33.32645774s,43.62,0.393127,22.063,45.144,3.0
Stripe82X,5012,5012,01h48m53.7991333s,-00d24m25.73796272s,43.82,0.7303502,21.158,45.204,3.0
Stripe82X,5025,5025,01h48m59.53353882s,-00d31m18.05528641s,43.787,0.581604,20.365,44.872,3.0
Stripe82X,5028,5028,01h49m05.59341431s,-00d25m36.58357859s,43.086,0.32557115,21.528,44.41,4.0
Stripe82X,5031,5031,01h49m07.06008911s,+00d31m22.89442062s,43.294,0.3660031,20.341,44.638,4.0
Stripe82X,5041,5041,01h49m15.23071289s,+00d14m19.99045372s,43.967,0.8345959,21.774,45.29,2.0
Stripe82X,5043,5043,01h49m16.52572632s,+00d34m00.87631702s,44.236,0.678,20.551,45.422,3.0
Stripe82X,5062,5062,01h49m26.82723999s,-00d17m55.29501915s,44.197,0.37053,20.01,45.18,4.0
Stripe82X,5064,5064,01h49m30.77819824s,-00d18m35.66956043s,43.125,0.5701151,-inf,44.894,4.0
Stripe82X,5068,5068,01h49m34.63851929s,+00d10m24.11119938s,43.447,0.5778878,21.77,44.927,4.0
Stripe82X,5076,5076,01h49m42.5541687s,+00d15m01.17577314s,44.499,0.5524943,20.367,46.59,1.0
Stripe82X,5078,5078,01h49m44.04922485s,+00d25m13.43032122s,43.963,0.4829292,22.034,44.818,5.0
Stripe82X,5079,5079,01h49m44.62097168s,-00d20m21.28905058s,44.068,0.668474,21.172,45.065,3.0
Stripe82X,5087,5087,01h49m50.36865234s,-00d23m24.67725992s,43.365,0.38930336,21.891,44.431,3.0
Stripe82X,5089,5089,01h49m51.73416138s,+00d25m37.51376867s,43.395,0.25263,20.283,44.748,2.0
Stripe82X,5090,5090,01h49m53.10470581s,-00d25m29.31489944s,43.809,0.6676788,20.294,45.785,3.0
Stripe82X,5093,5093,01h49m54.65835571s,+00d23m53.14268589s,43.465,0.5997992,20.603,45.078,2.0
Stripe82X,5094,5094,01h49m55.0378418s,+00d03m58.68886828s,43.728,0.6554119,20.262,45.298,3.0
Stripe82X,5098,5098,01h49m59.55871582s,+00d06m41.05427206s,43.461,0.34696,21.676,44.694,5.0
Stripe82X,5100,5100,01h50m01.69326782s,+00d10m01.88748837s,44.459,0.892,21.121,45.581,2.0
Stripe82X,5101,5101,01h50m04.68704224s,+00d16m45.76776266s,44.498,1.1645858,20.599,45.919,2.0
Stripe82X,5106,5106,01h50m10.29647827s,+00d29m06.05498314s,44.797,0.7584822,20.389,46.121,1.0
Stripe82X,5135,5135,01h50m47.51037598s,-00d12m35.36043048s,43.132,0.172554,20.142,44.215,4.0
Stripe82X,5136,5136,01h50m48.03451538s,-00d17m56.43055916s,43.567,0.783021,-inf,45.319,3.0
Stripe82X,5139,5139,01h50m53.61877441s,-00d09m06.22140527s,44.158,0.7808984,20.333,45.136,3.0
Stripe82X,5142,5142,01h50m55.78353882s,-00d05m07.78431594s,43.406,0.4247346,20.172,44.793,5.0
Stripe82X,5143,5143,01h50m56.55258179s,-00d06m22.62639642s,43.818,0.3699533,22.866,44.859,4.0
Stripe82X,5146,5146,01h50m57.24060059s,-00d03m09.80834484s,43.032,0.4268156,20.319,45.084,4.0
Stripe82X,5148,5148,01h51m01.30874634s,-00d20m19.8527813s,43.938,1.0100262,20.688,45.387,3.0
Stripe82X,5151,5151,01h51m05.67123413s,-00d34m26.01612568s,44.334,0.33504,20.095,45.145,2.0
Stripe82X,5155,5155,01h51m07.84057617s,-00d21m19.99713421s,43.842,0.98477006,20.719,45.643,1.0
Stripe82X,5158,5158,01h51m09.73022461s,-00d16m08.0098772s,44.957,1.14675,23.081,45.747,3.0
Stripe82X,5162,5162,01h51m12.7166748s,-00d15m28.41693163s,44.367,1.149173,-inf,45.775,1.0
Stripe82X,5163,5163,01h51m12.84484863s,+00d30m27.57825851s,44.47,0.699175,22.634,45.431,3.0
Stripe82X,5172,5172,01h51m25.10604858s,-00d15m04.26009893s,43.339,0.3048261,-inf,44.357,5.0
Stripe82X,5178,5178,01h51m27.31338501s,+00d09m48.47885728s,44.383,1.115234,20.413,45.575,3.0
Stripe82X,5184,5184,01h51m34.80834961s,-00d00m10.31946642s,43.66,0.3457226,20.044,45.408,3.0
Stripe82X,5185,5185,01h51m34.9319458s,-00d29m07.7956295s,43.835,0.7361717,-inf,45.269,2.0
Stripe82X,5211,5211,01h51m56.48620605s,-00d02m55.83189011s,44.332,1.166384,20.456,46.243,1.0
Stripe82X,5213,5213,01h51m58.44818115s,+00d03m47.5288403s,43.593,0.58217925,-inf,44.951,3.0
Stripe82X,399,399,00h55m48.68741265s,+00d29m38.97389307s,44.383,0.447941,20.11,45.669,2.0
Stripe82X,405,405,00h56m02.09538498s,+00d34m39.69206587s,43.788,0.377627,20.035,44.907,3.0
Stripe82X,411,411,00h56m18.05123652s,+00d36m51.64744127s,43.699,0.4733833,20.033,44.964,5.0
Stripe82X,417,417,00h56m28.72478418s,+00d34m45.30286584s,43.353,0.27959463,20.916,44.473,4.0
Stripe82X,418,418,00h56m29.43456994s,+00d30m14.35379328s,43.428,0.4209863,22.252,44.74,5.0
Stripe82X,424,424,00h56m39.28765527s,+00d21m19.03065121s,43.132,0.2985166,20.793,45.144,4.0
Stripe82X,425,425,00h56m48.96119406s,+00d39m44.23327127s,44.022,0.3751061,20.1,44.964,2.0
Stripe82X,434,434,01h18m29.32200056s,+00d45m48.59882969s,44.147,0.3136635,20.188,45.038,1.0
Stripe82X,488,488,01h52m53.94925293s,+01d04m35.00180494s,44.795,0.5693595,21.871,45.502,-99.0
Stripe82X,489,489,01h52m54.69656752s,+01d02m12.13278513s,44.029,0.9320096,-inf,45.547,3.0
Stripe82X,491,491,01h52m58.59226898s,+01d05m08.43385355s,44.411,0.6464445,20.056,45.728,1.0
Stripe82X,492,492,01h53m07.32749021s,+01d05m54.91661584s,43.276,0.181,21.111,43.991,4.0
Stripe82X,493,493,01h53m09.06257679s,+00d52m48.76950592s,44.617,1.159402,20.837,46.264,1.0
Stripe82X,503,503,01h59m21.02468542s,+00d20m15.27619953s,44.583,0.9386824,21.138,45.802,1.0
Stripe82X,505,505,01h59m26.69027528s,+00d11m47.91725139s,44.471,0.69886523,21.322,45.448,2.0
Stripe82X,506,506,01h59m27.41561519s,+00d12m53.73263332s,43.973,0.4272143,20.179,45.317,3.0
Stripe82X,511,511,01h59m48.56516932s,+00d30m21.64713606s,43.254,0.4099288,20.338,45.149,3.0
Stripe82X,514,514,01h59m57.49858952s,+00d33m12.13056524s,44.316,0.3120363,20.08,44.937,4.0
Stripe82X,520,520,02h00m25.30560038s,+00d29m18.74010116s,43.612,0.31264943,20.265,44.618,5.0
Stripe82X,521,521,02h00m29.00480563s,+00d28m48.26804346s,43.512,0.1739652,20.013,44.534,3.0
Stripe82X,15296,15296,01h57m13.19366455s,-00d59m16.26840591s,43.678,0.4409238,20.32,45.14,3.0
Stripe82X,15297,15297,01h56m53.13583374s,-00d46m22.49208927s,44.288,0.614833,20.459,45.637,2.0
Stripe82X,15306,15306,01h56m33.65066528s,+00d57m48.90993118s,44.161,0.6050189,20.589,45.471,-99.0
Stripe82X,42255,42255,02h24m18.25836182s,+00d03m49.70486283s,43.566,0.6914128,21.021,44.958,2.0
Stripe82X,50021,50021,00h54m41.18087769s,+00d01m09.55045089s,44.658,0.6466116,20.153,46.377,1.0
Stripe82X,50025,50025,00h53m42.29667664s,+00d02m16.96379811s,44.016,0.415,22.39,44.66,3.0
Stripe82X,50029,50029,00h54m13.19458008s,-00d11m39.62380528s,44.623,0.7817731,20.281,46.056,1.0
Stripe82X,57494,57494,01h23m42.05154419s,+00d53m48.28896046s,43.66,0.255,22.057,44.142,3.0
Stripe82X,57498,57498,01h23m41.45553589s,+00d44m35.98628998s,44.569,0.399112,22.959,45.324,3.0
Stripe82X,89309,89309,01h34m08.32443237s,+00d20m11.21081114s,44.875,1.022,20.559,45.555,3.0
Stripe82X,89310,89310,01h34m19.29977417s,+00d08m25.17657995s,44.334,1.113772,20.294,45.971,1.0
Stripe82X,89316,89316,01h49m27.77114868s,-00d42m27.22824097s,43.532,0.3428358,20.456,44.838,2.0
Stripe82X,105728,105728,01h18m11.91421509s,-01d04m40.82900047s,43.879,0.73992664,20.201,45.568,1.0
Stripe82X,107987,107987,01h25m33.9642334s,-01d05m43.87249947s,43.615,0.59579,20.482,45.294,2.0
Stripe82X,107991,107991,01h26m10.40313721s,-01d26m05.49940109s,44.04,1.0631726,22.506,45.699,3.0
Stripe82X,129802,129802,02h26m10.9854126s,+00d35m03.11558247s,43.654,0.4232444,20.536,44.842,4.0
Stripe82X,129814,129814,02h26m56.55944824s,+00d23m47.99552679s,44.573,0.98463744,21.234,45.937,1.0
Stripe82X,129819,129819,02h27m26.16119385s,+00d48m27.95552731s,44.566,1.1094217,20.528,45.848,1.0
Stripe82X,129821,129821,02h27m37.14935303s,+00d48m00.82959652s,44.596,0.66,20.543,45.337,2.0
Stripe82X,129876,129876,02h27m28.83544922s,+00d26m23.04480314s,43.396,0.3643478,20.558,44.673,4.0
Stripe82X,129884,129884,02h27m58.34564209s,+00d27m48.31780672s,43.541,0.371851,20.453,44.676,-99.0
Stripe82X,129885,129885,02h27m42.00531006s,+00d28m17.41333723s,43.856,0.383978,22.62,44.725,4.0
Stripe82X,129887,129887,02h27m42.66448975s,+00d25m22.81934023s,43.546,0.3693992,20.457,44.727,3.0
Stripe82X,180997,180997,02h24m30.60791016s,-00d00m38.85314539s,44.306,0.43097648,20.025,45.381,2.0
Stripe82X,180999,180999,02h24m36.92871094s,-00d06m03.43690753s,43.721,0.77533156,21.988,45.302,1.0
GOODS-N,65,38257,12h35m56.03s,+62d15m55.7s,43.072,0.436,-inf,44.01,4.0
GOODS-N,66,38287,12h35m56.11s,+62d12m19.4s,44.186,0.959,23.431,45.184,3.0
GOODS-N,97,42440,12h36m05.72s,+62d10m02.7s,43.001,0.937,-inf,45.338,3.0
GOODS-N,121,44838,12h36m11.24s,+62d09m03.5s,43.705,1.14,24.631,45.194,3.0
GOODS-N,148,47446,12h36m17.08s,+62d10m11.2s,43.302,0.846,-inf,44.824,4.0
GOODS-N,151,47845,12h36m18s,+62d16m34.8s,43.59,0.679,-inf,45.006,4.0
GOODS-N,152,48089,12h36m18.58s,+62d11m14.8s,43.947,1.02,-inf,45.602,4.0
GOODS-N,164,49309,12h36m21.22s,+62d11m08.8s,43.503,1.014,23.74,45.409,4.0
GOODS-N,194,52004,12h36m27.5s,+62d10m26.2s,43.113,0.761,-inf,44.376,4.0
GOODS-N,206,52814,12h36m29.3s,+62d16m13.7s,43.186,0.85,23.114,44.955,4.0
GOODS-N,211,53147,12h36m30.06s,+62d09m23.5s,43.248,0.954,23.491,44.845,3.0
GOODS-N,225,54494,12h36m33.24s,+62d08m34.7s,43.414,0.934,-inf,45.639,3.0
GOODS-N,239,55093,12h36m34.61s,+62d19m26s,44.011,0.871,23.602,45.4,4.0
GOODS-N,254,56002,12h36m36.64s,+62d13m46.7s,43.674,0.959,-inf,45.323,5.0
GOODS-N,268,57059,12h36m39.09s,+62d09m44.3s,43.186,0.943,-inf,44.792,4.0
GOODS-N,292,58422,12h36m42.21s,+62d15m45.5s,43.068,0.858,-inf,45.52,3.0
GOODS-N,322,60342,12h36m46.34s,+62d14m04.6s,44.186,0.961,-inf,45.135,5.0
GOODS-N,348,62117,12h36m50.27s,+62d20m04.2s,43.113,1.012,23.778,44.556,5.0
GOODS-N,368,63611,12h36m53.5s,+62d20m18.6s,43.063,1.024,23.322,44.691,4.0
GOODS-N,411,66072,12h36m58.85s,+62d14m35s,43.302,0.677,-inf,44.911,4.0
GOODS-N,415,66537,12h36m59.81s,+62d19m34.2s,43.248,1.146,-inf,44.772,5.0
GOODS-N,431,67881,12h37m02.72s,+62d15m43.5s,43.663,0.512,-inf,44.974,5.0
GOODS-N,455,69550,12h37m06.26s,+62d21m36.6s,43.779,0.904,-inf,45.276,3.0
GOODS-N,459,69844,12h37m06.87s,+62d17m02.2s,44.302,1.019,-inf,46.003,1.0
GOODS-N,511,74068,12h37m15.94s,+62d12m13.4s,43.762,1.021,23.462,44.824,4.0
GOODS-N,517,74427,12h37m16.68s,+62d17m33.3s,44.327,1.146,-inf,45.59,3.0
GOODS-N,537,76956,12h37m21.81s,+62d10m35.7s,43.248,0.979,23.792,45.166,4.0
GOODS-N,546,78006,12h37m24s,+62d13m04.1s,43.885,1.143,23.041,44.766,4.0
GOODS-N,604,85152,12h37m39.24s,+62d20m59.4s,44.072,0.837,-inf,45.445,4.0
GOODS-N,608,85902,12h37m40.96s,+62d12m00.4s,44.248,1.168,-inf,45.771,3.0
GOODS-N,635,91484,12h37m52.72s,+62d16m28.2s,43.394,0.306,-inf,44.823,5.0
GOODS-N,648,95163,12h38m00.94s,+62d13m35.9s,43.788,0.443,-inf,45.565,2.0
GOODS-S,89,40411,03h32m00.37488s,-27d43m19.7076s,43.878,1.037,20.892,45.05,2.0
GOODS-S,119,30932,03h32m03.6672s,-27d46m03.6912s,43.452,0.574,22.898,44.612,5.0
GOODS-S,131,-999,03h32m04.82784s,-27d41m27.294s,44.675,0.72,24.025,44.289,4.0
GOODS-S,162,12043,03h32m07.32336s,-27d51m20.106s,43.785,0.034,23.959,42.105,3.0
GOODS-S,174,28098,03h32m08.5284s,-27d46m48.1044s,43.085,0.31,24.274,44.811,5.0
GOODS-S,175,25091,03h32m08.66904s,-27d47m34.2672s,44.113,0.543,20.531,45.501,3.0
GOODS-S,207,37812,03h32m10.92168s,-27d43m43.23s,43.011,0.998,22.653,45.075,4.0
GOODS-S,225,30253,03h32m12.23352s,-27d46m20.586s,43.351,1.034,22.568,45.406,4.0
GOODS-S,240,-999,03h32m13.19976s,-27d55m28.4736s,44.315,1.185,23.94,45.213,5.0
GOODS-S,242,41898,03h32m13.24224s,-27d42m40.9608s,43.744,0.605,22.477,45.266,4.0
GOODS-S,249,41796,03h32m13.87464s,-27d42m49.068s,43.325,0.735,23.255,44.663,4.0
GOODS-S,272,11403,03h32m14.98296s,-27d51m26.9136s,43.026,0.675,21.431,44.461,5.0
GOODS-S,290,17223,03h32m16.1676s,-27d49m41.6136s,43.645,0.664,24.334,44.936,4.0
GOODS-S,306,41115,03h32m17.14896s,-27d43m03.3204s,43.113,0.569,-inf,45.463,3.0
GOODS-S,308,8094,03h32m17.16504s,-27d52m20.7444s,44.125,1.097,23.301,45.64,3.0
GOODS-S,332,31295,03h32m18.4404s,-27d45m55.9224s,43.595,0.735,24.233,44.673,4.0
GOODS-S,350,48552,03h32m19.39032s,-27d40m51.7368s,43.205,0.761,23.491,45.414,3.0
GOODS-S,355,46278,03h32m19.81752s,-27d41m22.6104s,43.295,0.229,24.201,44.412,4.0
GOODS-S,358,35282,03h32m20.05896s,-27d44m47.184s,44.575,0.481,23.94,44.511,3.0
GOODS-S,367,25750,03h32m20.4816s,-27d47m32.2512s,43.365,0.604,23.38,44.322,4.0
GOODS-S,373,3989,03h32m20.8836s,-27d53m42.324s,44.565,1.044,24.526,44.843,4.0
GOODS-S,382,43213,03h32m21.38472s,-27d42m31.1292s,43.005,0.736,23.771,44.733,4.0
GOODS-S,388,27969,03h32m21.98232s,-27d46m55.9128s,43.615,0.668,24.413,44.883,4.0
GOODS-S,402,36189,03h32m22.58232s,-27d44m25.872s,43.775,0.738,24.243,45.292,4.0
GOODS-S,421,31240,03h32m23.61024s,-27d46m01.1136s,44.685,1.033,24.458,45.168,3.0
GOODS-S,439,646,03h32m24.83112s,-27d56m00.006s,43.628,1.049,22.519,44.632,5.0
GOODS-S,443,16640,03h32m24.96168s,-27d50m07.926s,43.055,1.036,23.301,44.491,5.0
GOODS-S,444,47971,03h32m24.98976s,-27d41m01.4172s,43.248,0.733,22.881,44.685,4.0
GOODS-S,447,14486,03h32m25.10184s,-27d50m43.1448s,43.035,1.043,23.505,44.584,4.0
GOODS-S,448,1924,03h32m25.15824s,-27d54m49.6944s,43.535,1.09,23.568,44.998,5.0
GOODS-S,479,49160,03h32m26.49744s,-27d40m35.7132s,44.394,1.031,-inf,46.127,1.0
GOODS-S,488,45597,03h32m26.76936s,-27d41m45.4416s,43.113,0.734,22.447,44.839,3.0
GOODS-S,495,47157,03h32m27.006s,-27d41m05.1216s,44.487,0.734,-inf,45.742,1.0
GOODS-S,507,45795,03h32m27.62424s,-27d41m45.0744s,43.652,0.668,22.724,44.694,3.0
GOODS-S,509,14426,03h32m27.72672s,-27d50m40.7616s,43.855,1.097,24.606,45.56,3.0
GOODS-S,532,-999,03h32m28.98432s,-27d57m30.3192s,43.113,0.619,21.653,44.833,5.0
GOODS-S,560,33287,03h32m30.06504s,-27d45m23.6196s,43.151,0.96,-inf,45.667,3.0
GOODS-S,567,34014,03h32m30.21648s,-27d45m04.626s,43.628,0.738,-inf,44.956,2.0
GOODS-S,595,35046,03h32m32.02872s,-27d44m51.7056s,43.545,0.895,24.288,44.472,5.0
GOODS-S,613,31425,03h32m33.018s,-27d45m47.4516s,43.276,0.952,22.176,45.45,4.0
GOODS-S,652,1522,03h32m34.94568s,-27d55m10.9992s,43.327,0.839,21.785,44.669,3.0
GOODS-S,669,48123,03h32m35.83944s,-27d40m59.754s,43.105,0.735,23.279,44.375,5.0
GOODS-S,691,37256,03h32m36.70824s,-27d44m06.5004s,43.218,0.666,21.643,44.299,4.0
GOODS-S,704,50000,03h32m37.45176s,-27d40m00.1884s,43.113,0.664,20.301,44.411,3.0
GOODS-S,716,50297,03h32m38.11464s,-27d39m44.7048s,44.186,0.837,-inf,45.41,1.0
GOODS-S,730,-999,03h32m38.90808s,-27d57m00.4824s,43.503,0.298,22.623,44.829,3.0
GOODS-S,733,35911,03h32m39.04872s,-27d44m39.3396s,44.175,0.679,23.255,44.051,3.0
GOODS-S,736,8676,03h32m39.15408s,-27d52m06.4416s,43.785,1.074,24.301,44.553,5.0
GOODS-S,752,50452,03h32m40.09944s,-27d39m34.578s,43.625,0.733,23.114,44.72,4.0
GOODS-S,771,39751,03h32m41.71968s,-27d43m28.2756s,43.355,0.798,23.322,44.911,3.0
GOODS-S,806,2000,03h32m44.05056s,-27d54m54.4176s,43.885,0.908,22.602,44.345,3.0
GOODS-S,814,18006,03h32m44.44872s,-27d49m40.1664s,43.685,1.016,22.929,44.615,4.0
GOODS-S,834,44412,03h32m45.70536s,-27d42m13.122s,43.218,0.755,22.934,44.673,5.0
GOODS-S,845,38472,03h32m47.00592s,-27d43m46.4448s,43.425,1.178,23.362,44.815,5.0
GOODS-S,855,43035,03h32m47.886s,-27d42m32.8248s,44.351,0.979,22.204,45.694,3.0
GOODS-S,856,-999,03h32m47.90928s,-27d41m47.9868s,43.616,0.733,20.903,44.72,3.0
GOODS-S,861,18251,03h32m48.57192s,-27d49m34.4532s,43.825,1.12,24.525,45.675,3.0
GOODS-S,868,4164,03h32m49.236s,-27d53m37.1616s,43.825,1.183,23.973,44.697,3.0
GOODS-S,894,31625,03h32m52.36584s,-27d45m56.6496s,43.625,1.114,24.23,44.711,4.0
GOODS-S,904,34665,03h32m54.54024s,-27d45m01.4688s,43.59,1.161,21.968,44.791,5.0
GOODS-S,911,19460,03h32m55.9176s,-27d49m12.5688s,43.385,0.832,24.193,44.553,4.0

==> anc/Appendix_Table2.csv <==
Field,phot_id,Fxh,Fxs,FUV,FUV_err,NUV,NUV_err,u,u_err,g,g_err,r,r_err,i,i_err,z,z_err,J,J_err,H,H_err,Ks,Ks_err,W1,W1_err,W2,W2_err,W3,W3_err,W4,W4_err,F250,F250_err,F350,F350_err,F500,F500_err
Stripe82X,2360,-9.999E+01,4.635E-03,-99.99,-99.99,-99.99,-99.99,5.054,0.9491,25.265,0.4775,94.194,0.8572,160.64,1.205,215.17,3.765,303.13,6.42,406.22,10.9,534.09,16.31,358.12,12.53,302.01,17.52,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2363,6.977E-03,2.458E-02,12.488,0.8967,21.101,0.8222,25.405,0.973,40.36,0.4641,43.214,0.5272,69.9,0.685,87.679,2.096,121.68,3.744,176.72,6.409,260.73,9.047,401.45,13.25,601.49,22.26,999.06,136.2,3470.4,874.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2368,7.006E-03,7.19E-04,-99.99,-99.99,-99.99,-99.99,7.2408,0.6654,11.964,0.3003,19.961,0.4272,21.257,0.5527,79.783,2.202,38.241,3.642,52.503,6.305,88.895,8.907,309.62,11.15,669.93,24.79,3011.8,180.7,8106.4,1240,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2373,1.857E-03,4.719E-03,-99.99,-99.99,-99.99,-99.99,2.4633,0.623,9.252,0.2822,25.854,0.4654,49.89,0.7035,68.405,2.36,101.22,8.102,146.65,11.53,240.25,18.32,395.57,12.26,481.76,19.75,1232.6,147.1,2470.7,1080,59182,1.038E+04,32913,1.027E+04,-99.99,-99.99
Stripe82X,2379,4.284E-03,1.568E-02,-99.99,-99.99,-99.99,-99.99,26.435,0.9569,38.657,0.4368,39.808,0.4777,39.109,0.5554,40.187,1.616,49.9,3.645,54.724,6.083,65.888,9.136,97.37,7.108,156.18,14.84,386.92,170.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2387,1.988E-03,8.262E-03,10.676,1.8,40.209,2.026,21.357,0.9696,28.242,0.4123,49.153,0.58,64.617,0.7108,94.083,2.286,122.56,6.357,150.99,11.23,195.96,16.28,146.83,8.076,139.07,15.16,637.73,139.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2388,-9.999E+01,3.766E-03,-99.99,-99.99,-99.99,-99.99,6.9128,0.7016,12.716,0.3026,18.285,0.4077,28.903,0.5896,38.131,2.021,49.489,3.664,53.339,6.08,78.36,9.112,156.47,8.293,210.49,17.05,521.74,155.4,2645,1259,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2390,7.677E-03,1.331E-02,-99.99,-99.99,-99.99,-99.99,114.44,2.472,230.9,1.178,424.35,1.697,640.53,2.37,728.36,7.356,753.45,8.453,871.51,11.8,1085.8,18.54,947.17,26.52,1090.5,31.62,5134.6,172.4,9654.5,1097,51898,1.005E+04,35136,1.014E+04,-99.99,-99.99
Stripe82X,2407,3.906E-03,2.66E-03,30.169,1.492,68.007,1.383,95.406,1.86,116.72,0.7703,110.14,0.815,156.3,1.157,145.93,2.991,148.46,4.589,172.31,6.344,219.99,9.799,402.93,12.49,645.69,22.6,2137.1,140.8,7485.5,941.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2413,3.82E-03,1.373E-02,-99.99,-99.99,-99.99,-99.99,31.941,1.089,49.68,0.5067,53.733,0.5749,60.127,0.7155,70.524,2.207,86.277,3.72,104.03,6.166,130.22,8.964,186.91,8.598,254.93,16.32,457.42,154.5,3571.5,1098,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2420,1.694E-03,3.464E-03,-99.99,-99.99,-99.99,-99.99,2.7939,0.7787,8.2833,0.3272,27.495,0.5499,53.456,0.7805,74.267,2.547,104.18,6.336,146.13,11.17,213.03,16.32,253.29,9.625,215.99,15.55,860.4,155.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2435,3.296E-04,6.448E-04,-99.99,-99.99,-99.99,-99.99,35.191,1.161,39.971,0.4677,47.7,0.5581,47.137,0.6788,53.833,2.196,44.361,3.709,62.492,6.163,75.651,9.316,158.5,8.4,299.8,16.79,1225.6,162.4,2860.4,1310,93920,1.016E+04,62430,1.035E+04,27294,1.124E+04
Stripe82X,2442,2.559E-03,6.119E-03,-99.99,-99.99,-99.99,-99.99,23.235,0.9759,32.031,0.4164,32.981,0.4683,47.467,0.6693,57.935,2.086,45.109,4.481,53.973,6.233,63.137,9.6,111.59,6.919,162.49,13.16,561.8,141.1,2733.4,945.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2445,1.676E-03,9.485E-03,-99.99,-99.99,-99.99,-99.99,34.594,1.138,42.884,0.4846,57.4,0.6027,61.838,0.674,60.334,1.931,70.321,3.719,79.521,6.331,103.6,9.192,197.89,9.103,303.97,16.72,887.04,148.2,2736.7,1325,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2446,2.114E-03,6.489E-03,-99.99,-99.99,-99.99,-99.99,2.6973,0.7561,9.4121,0.3294,38.34,0.5904,68.444,0.8076,101.06,2.587,151.84,6.507,213.01,11.4,325.68,16.48,442.62,13.72,519.55,21.82,1063.1,135.4,2387,909.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2458,4.487E-03,2.345E-02,-99.99,-99.99,-99.99,-99.99,14.423,0.8019,24.481,0.3672,24.789,0.4214,29.065,0.5464,44.335,1.902,83.738,3.735,98.857,6.205,130.2,8.917,188.12,8.465,200.46,13.63,571.37,147.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2463,1.384E-03,3.744E-03,-99.99,-99.99,-99.99,-99.99,3.3192,0.5377,7.8007,0.2473,17.583,0.3851,28.124,0.5681,37.776,1.87,58.738,7.921,76.894,11.47,89.005,18.16,51.336,6.212,27.697,11.99,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2469,2.358E-03,2.211E-03,-99.99,-99.99,-99.99,-99.99,8.0377,0.7901,14.264,0.3281,22.613,0.4681,42.622,0.699,58.638,2.439,81.847,7.926,113.84,11.47,162.97,18.18,204.37,8.788,171.56,13.38,878.64,143.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2471,-9.999E+01,4.747E-03,-99.99,-99.99,-99.99,-99.99,18.884,1.02,25.372,0.4085,38.788,0.5585,55.31,0.7854,75.084,2.688,76.441,6.969,97.966,11.42,129.22,16.35,145.62,7.572,152.34,14.17,655.51,160.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2474,1.887E-03,5.946E-03,-99.99,-99.99,-99.99,-99.99,10.735,0.7407,16.074,0.3135,18.825,0.3878,23.558,0.5277,30.765,1.834,31.68,4.072,40.017,6.356,72.222,8.903,104.82,6.813,108.65,13.26,670.46,154.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2476,-9.999E+01,8.272E-03,-99.99,-99.99,-99.99,-99.99,87.473,1.697,94.866,0.683,104.97,0.7558,97.745,0.8602,101.55,2.488,121.55,4.175,102.13,6.406,160.26,8.975,377.42,12.08,668.69,22.74,1330.5,153.8,4962.5,1028,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2482,1.386E-03,6.297E-03,-99.99,-99.99,-99.99,-99.99,4.3145,0.7391,8.4604,0.291,16.501,0.4373,34.755,0.7021,47.111,2.445,74.127,6.969,113.27,11.5,124.71,16.53,148.47,7.572,107.16,13.18,367.47,176.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2509,3.854E-02,1.154E-01,-99.99,-99.99,-99.99,-99.99,289.68,3.013,354.99,1.278,363.17,1.38,346.7,1.525,399.84,4.198,346.45,4.906,423.68,6.646,639.65,10.17,1431,35.77,2327.2,55.85,5596.1,152.7,16806,1012,66856,1.028E+04,64579,1.021E+04,63612,1.133E+04
Stripe82X,2516,-9.999E+01,1.862E-03,21.348,1.261,50.914,1.229,41.907,1.194,46.252,0.4903,54.084,0.5733,49.573,0.6147,51.192,1.797,53.66,4.021,53.527,6.217,75.936,8.884,186.91,8.598,367.47,17.64,863.15,146.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2521,5.462E-03,1.393E-02,-99.99,-99.99,-99.99,-99.99,2.5848,0.5767,3.5076,0.2276,8.8949,0.3531,19.254,0.5584,38.009,2.052,65.858,8.094,81.926,11.34,122.11,18.19,211.26,9.084,229.31,14.22,593.34,146.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2522,2.799E-03,1.049E-02,12.66,1.697,17.182,1.561,20.279,1.111,30.446,0.4719,59.553,0.6968,84.781,1.034,112.15,3.062,146.42,8.07,189.39,11.43,227.4,18.33,206.08,8.861,217.18,14.77,434.14,176.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2524,6.047E-03,1.482E-02,109.82,4.05,187.89,3.141,173.03,2.353,247.02,1.087,248.89,1.12,281.99,1.382,265.91,3.377,302.55,4.769,291.12,6.462,333.3,9.961,491.62,15.24,718.5,23.71,1478.7,147.3,3419.2,986.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2525,3.098E-03,6.77E-03,-99.99,-99.99,-99.99,-99.99,2.2508,1.068,14.128,0.4577,58.053,0.7953,97.906,1.253,133.75,3.705,148.29,8.042,205.37,11.44,278.81,18.31,218.79,8.752,184,13.62,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2533,-9.999E+01,2.76E-03,-99.99,-99.99,-99.99,-99.99,5.5487,0.581,7.6236,0.2302,12.432,0.3319,12.449,0.437,14.235,1.492,23.079,4.598,26.591,6.331,37.351,9.659,72.849,6.556,89.13,12.75,463.47,181.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2536,1.105E-03,6.89E-03,-99.99,-99.99,-99.99,-99.99,5.3815,1.108,18.878,0.4531,65.182,0.7887,113.14,1.165,158,4.108,202.39,7.051,278.99,11.27,341.38,16.33,305.93,11.63,232.5,15.81,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2542,7.688E-04,1.958E-03,-99.99,-99.99,8.0005,0.8223,5.5627,0.5863,8.5601,0.2542,10.929,0.3388,17.696,0.4831,25.608,1.549,28.702,6.937,-99.99,-99.99,66.251,16.29,50.307,7.194,39.122,13.03,444.47,157,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2551,9.769E-03,3.319E-02,-99.99,-99.99,-99.99,-99.99,94.831,1.792,116.7,0.7585,104,0.7696,117.38,0.9625,129.93,2.78,100.88,4.682,144.49,6.418,228.4,9.847,479.1,14.85,616.63,22.82,1480.4,161.8,3744.8,1103,61146,1.043E+04,32728,1.038E+04,25313,1.094E+04
Stripe82X,2555,5.762E-03,2.528E-02,23.92,2.035,62.875,2.011,64.072,1.474,92.441,0.6748,91.906,0.7169,80.492,0.8291,102.61,2.36,67.888,4.639,81.472,7.285,100.56,8.89,180.81,8.498,217.38,14.78,496.75,159.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2563,1.341E-03,4.072E-03,-99.99,-99.99,-99.99,-99.99,4.484,0.6134,7.9071,0.2641,14.989,0.4002,19.523,0.5525,26.97,1.723,44.409,6.977,41.639,11.26,57.649,16.27,48.532,6.066,42.936,13.35,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2570,9.534E-03,5.144E-02,-99.99,-99.99,-99.99,-99.99,325.19,3.252,430.8,1.422,442.5,1.504,409.61,1.679,480.28,4.659,513.82,5.268,408.77,7.794,534.01,9.368,1189.1,29.73,2355.2,54.17,7120,145.4,17364,989.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2585,1.698E-03,5.302E-03,-99.99,-99.99,11.444,0.786,9.963,0.7104,19.058,0.343,24.588,0.4426,36.481,0.5837,41.211,1.801,50.602,4.048,86.466,6.305,80.912,8.786,-99.99,-99.99,-99.99,-99.99,534.54,153,-99.99,-99.99,46304,1.027E+04,25183,1.02E+04,-99.99,-99.99
Stripe82X,2587,2.594E-03,7.078E-03,-99.99,-99.99,9.3766,1.805,10.163,0.7429,19.195,0.3417,20.689,0.4179,29.247,0.5791,31.78,1.939,44.613,4.063,75.656,6.453,103.09,8.786,165.97,8.298,214.99,16.34,556.07,185.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2596,1.273E-03,9.483E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,3.7009,0.2698,9.5881,0.4382,22.962,0.6613,37.583,2.232,58.146,7.049,97.958,11.77,142.69,16.51,188.46,8.858,195.36,13.67,798.78,190.1,-99.99,-99.99,48188,1.004E+04,23496,1.019E+04,-99.99,-99.99
Stripe82X,2598,6.437E-03,2.69E-02,7.4746,0.8676,7.535,0.8227,13.021,0.9037,15.412,0.3437,27.419,0.5045,34.805,0.6787,63.71,2.529,63.395,7.461,85.468,12.48,116.39,15.88,70.214,6.811,87.827,14.05,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2600,5.076E-03,1.587E-02,12.125,1.242,37.071,1.436,27.475,1.041,38.234,0.455,41.412,0.5259,37.375,0.6129,46.501,2.032,55.947,4.136,38.877,6.349,68.263,8.855,104.91,7.029,111.38,13.7,554.17,187.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2606,2.201E-02,8.119E-02,211.61,3.901,388.05,3.186,221.18,2.698,289.53,1.158,273.96,1.205,264.14,1.4,314.15,3.958,307.33,4.878,336.36,7.303,462.3,9.306,928.17,25.06,1352.8,35.17,3019.8,145.5,7630.9,978.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2615,2.909E-03,7.919E-04,6.451,0.9601,13.415,1.092,15.931,0.8937,18.432,0.3484,31.533,0.5014,49.859,0.7279,54.084,2.261,80.207,7.486,114.43,12.37,167.57,15.93,173.31,8.666,183.5,15.23,567.17,175.5,-99.99,-99.99,40756,1.042E+04,-99.99,-99.99,-99.99,-99.99
Stripe82X,2621,4.571E-03,2.739E-04,7.8921,0.9062,12.749,0.9356,29.675,1.54,101.65,0.8031,237.81,1.26,364.2,1.785,474.06,5.641,589.45,7.809,791.32,12.78,763.84,16.12,567.06,16.44,521.95,20.88,1038.5,195.2,-99.99,-99.99,37687,1.05E+04,-99.99,-99.99,-99.99,-99.99
Stripe82X,2622,-9.999E+01,4.593E-03,-99.99,-99.99,-99.99,-99.99,14.892,0.7938,23.054,0.3619,26.862,0.4298,30.964,0.5914,36.24,1.7,47.807,4.613,65.467,7.354,85.991,8.883,196.62,8.258,277.48,15.26,487.36,155.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2627,2.005E-03,6.698E-03,-99.99,-99.99,13.965,0.8594,13.148,0.7849,16.399,0.3263,18.583,0.4033,22.03,0.5023,32.625,1.693,65.404,4.112,74.827,6.667,118.25,8.93,216.19,9.08,222.24,14,358.45,173.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2635,1.579E-03,5.876E-03,-99.99,-99.99,-99.99,-99.99,4.3936,0.5536,17.501,0.3185,51.757,0.5538,73.277,0.7474,108.43,2.342,152.78,7.588,181.18,12.54,276.15,15.95,214.6,9.228,255.87,14.58,-99.99,-99.99,3812.6,1331,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2637,8.841E-04,2.307E-03,-99.99,-99.99,-99.99,-99.99,4.1318,0.5057,11.981,0.2756,31.271,0.4566,40.794,0.5507,45.626,1.629,61.894,4.104,90.203,6.676,108.61,8.918,230.58,9.454,413.83,18.21,1284.8,147.9,3837.4,976.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2654,9.006E-04,1.408E-03,-99.99,-99.99,-99.99,-99.99,4.6353,0.6693,5.3987,0.2467,9.4014,0.3648,13.402,0.5294,12.008,1.904,-99.99,-99.99,-99.99,-99.99,24.679,8.774,45.754,6.543,120.9,14.27,495.25,204,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2660,1.317E-03,1.207E-03,-99.99,-99.99,-99.99,-99.99,11.668,0.7421,18.432,0.3318,25.05,0.4208,27.469,0.5604,32.628,1.824,52.594,4.635,42.705,7.138,50.197,8.875,103.28,7.126,161.89,15.22,528.76,147,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2667,2.525E-02,9.572E-02,92.579,2.59,100.03,1.702,144.26,2.438,250.83,1.154,471.68,1.651,756.62,2.346,899.97,6.93,1014.5,7.986,1273,12.91,1477,16.29,1114.9,28.99,1411.3,38.11,3620,189.3,5876.8,1237,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2673,1.868E-03,6.329E-03,-99.99,-99.99,-99.99,-99.99,11.349,0.7445,17.022,0.3234,33.481,0.4754,50.6,0.6679,73.265,2.169,106.59,7.371,128.11,12.43,179.33,15.76,158.21,8.069,132.56,13.52,635.7,177.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2675,1.105E-03,3.392E-03,17.259,1.304,25.242,1.207,24.309,0.9772,30.542,0.4093,37.598,0.5038,44.074,0.6435,51.654,2.051,68.302,4.174,82.42,6.405,112.45,8.857,182.48,8.577,222.45,15.13,510.54,208.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2686,5.139E-04,1.483E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.92217,0.1509,3.3018,0.2503,12.878,0.4082,20.872,1.35,37.606,4.089,46.019,6.396,63.725,8.94,89.542,6.895,89.13,12.48,386.97,154.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2691,1.801E-03,8.944E-03,-99.99,-99.99,-99.99,-99.99,1.3768,0.5732,3.3787,0.222,10.369,0.3743,24.561,0.5993,38.141,2.144,67.067,4.135,77.004,6.381,111.53,8.968,172.83,8.814,182.99,16.47,518.25,153.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2693,1.984E-03,1.376E-03,-99.99,-99.99,13.305,1.148,67.203,1.579,99.609,0.7172,137.65,0.881,146.36,1.112,228.18,3.582,193.59,4.778,283.54,7.266,473.64,9.196,1016.8,26.44,1554.6,38.87,3072.3,139.9,5166.1,935.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2700,8.73E-03,1.802E-02,-99.99,-99.99,-99.99,-99.99,2.5457,0.6952,9.8105,0.31,35.813,0.5444,60.445,0.7979,89.374,2.69,147,7.423,198.88,12.55,303.4,15.77,193.21,9.274,199.54,15.96,965.89,166.5,2739.2,1276,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2702,8.755E-04,1.82E-03,-99.99,-99.99,-99.99,-99.99,2.6837,0.6674,5.7467,0.2569,16.893,0.4257,31.236,0.6497,44.997,2.241,68.584,7.385,112.48,12.51,200.07,15.72,228.89,9.384,245.49,15.47,591.85,151.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2706,1.104E-03,7.13E-03,21.608,1.473,59.731,1.544,56.38,1.387,61.896,0.5509,80.095,0.6728,81.712,0.7926,76.141,2.2,91.4,4.162,92.563,6.498,121.88,8.854,175.08,8.229,254,16.76,613.17,171.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2707,2.131E-03,2.328E-03,29.645,1.672,176.14,2.312,365.89,3.403,516.59,1.55,545.01,1.69,576.18,1.959,651.69,5.148,652.73,5.379,679.55,8.029,780.55,9.467,1209,31.43,1712.5,41.1,4175,143.6,11701,952.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2708,9.95E-04,3.262E-03,17.889,1.273,45.529,1.295,52.957,1.382,62.266,0.5604,75.641,0.6732,69.696,0.7876,75.427,2.353,94.639,4.696,92.769,7.413,136.78,8.986,248.67,9.947,319.17,16.92,1092.4,155.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2711,2.085E-03,7.784E-03,10.449,1.006,14.504,0.9309,20.837,0.971,30.8,0.4189,41.992,0.5375,65.343,0.7645,84.148,2.407,104.21,4.768,145.25,7.573,176.92,8.964,187.08,8.793,188.29,14.5,530.1,145.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2728,9.679E-03,1.314E-02,46.05,1.79,63.426,1.362,81.795,0.3517,99.798,0.1597,139.43,0.2649,170.21,0.4425,269.5,1.213,295.89,6.68,428.21,11.72,517.22,15.05,492.98,14.79,604.26,20.54,1761.3,135.4,4467,897.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2729,2.996E-03,5.491E-03,-99.99,-99.99,13.908,0.9155,25.652,0.9671,34.758,0.4171,50.608,0.5415,47.931,0.6231,52.265,1.845,66.125,4.716,87.747,7.249,104.18,8.97,170.78,8.368,270.41,15.95,518.75,172.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2731,4.557E-03,8.727E-03,-99.99,-99.99,10.883,0.9324,19.739,1.167,39.528,0.5415,94.77,0.8529,134.94,1.093,184.92,3.495,206.73,6.632,249.09,11.65,349.78,15,258.96,10.1,237.04,14.46,1116.8,151.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2741,4.556E-04,1.387E-03,-99.99,-99.99,12.809,0.9696,13.141,0.8765,18.844,0.3543,29.683,0.4987,49.244,0.7288,57.412,2.371,75.448,7.524,126.08,12.28,162.74,15.68,215.79,9.495,174.11,14.1,605.38,216.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2753,4.734E-04,2.036E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,4.1231,0.2391,17.051,0.4229,31.467,0.601,45.524,1.971,69.085,6.533,93.587,11.61,109.52,14.99,101.77,6.819,63.625,11.64,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2758,1.744E-03,5.374E-03,-99.99,-99.99,-99.99,-99.99,12.465,1.355,35.516,0.5718,117.28,0.9969,187.87,1.428,256.95,4.856,273.99,7.681,361.71,12.53,430.73,15.91,299.24,10.77,252.83,15.93,1230.8,188.3,-99.99,-99.99,42482,1.097E+04,25842,1.11E+04,-99.99,-99.99
Stripe82X,2782,7.204E-03,1.687E-03,-99.99,-99.99,7.4395,1.18,9.7243,0.8363,23.334,0.3943,58.788,0.6408,83.376,0.8671,119.88,2.817,178.05,6.595,236.48,11.29,308.44,14.9,285.51,10.85,389.07,17.12,981.74,172.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2788,7.669E-03,1.628E-02,17.592,1.309,42.611,1.336,25.209,1.046,33.903,0.4441,38.316,0.5249,37.643,0.6663,46.024,2.159,82.208,4.134,56.692,6.191,74.087,8.391,129.55,7.384,162.94,13.52,355.49,160,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2793,2.277E-03,1.144E-02,-99.99,-99.99,-99.99,-99.99,3.921,0.6356,8.4006,0.2806,10.702,0.3767,17.684,0.5323,31.727,1.834,49.194,6.494,61.999,11.66,69.55,15.05,119.68,7.061,120.79,13.05,432.25,148.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2803,1.555E-03,4.157E-03,11.774,0.623,23.87,0.8895,43.718,1.364,72.426,0.6301,115.19,0.8294,144.37,1.126,182,3.276,221.54,6.473,287.82,9.939,413.26,14.23,408.53,13.48,546.55,20.77,1985.3,154.1,4834.9,1034,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2808,1.375E-03,4.229E-03,10.51,0.6087,23.623,0.903,19.79,0.9281,22.258,0.3606,26.985,0.4345,26.509,0.5647,27.013,1.591,39.406,4.107,30.073,6.065,42.695,8.152,69.06,6.768,104.53,14.63,521.5,153.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2811,4.991E-03,6.775E-03,252,4.353,413.45,3.324,438.47,3.815,518.71,1.556,539.26,1.672,562.42,1.968,735.36,5.515,862.83,5.104,1172.2,7.663,1945.1,9.847,3480.4,83.53,4626.2,97.15,6887,145.3,15980,976.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2829,-9.999E+01,2.689E-03,-99.99,-99.99,7.6805,0.7174,11.677,0.7368,16.238,0.3118,26.023,0.419,30.307,0.5698,31.74,1.622,25.68,4.127,24.264,6.137,41.639,8.139,79.731,7.256,157.48,15.12,464.02,162.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2831,2.956E-03,1.427E-02,-99.99,-99.99,11.376,0.9289,19.419,1.035,40.911,0.495,101.22,0.7996,143.25,1.074,193.67,3.351,258.81,6.661,320.3,11.34,399.96,14.93,255.64,9.714,203.25,16.46,946.78,160.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2832,3.091E-03,4.527E-03,-99.99,-99.99,-99.99,-99.99,4.7927,0.6906,13.533,0.314,38.787,0.5314,63.705,0.7708,79.993,2.448,108.29,3.851,141.43,6.22,171.26,8.114,76.002,6.308,83.719,11.72,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2840,-9.999E+01,2.382E-03,-99.99,-99.99,-99.99,-99.99,2.4066,0.7841,9.4755,0.325,39.534,0.593,68.662,0.8651,96.193,2.905,138.76,6.619,185.56,11.34,223.58,14.94,173.47,8.327,152.06,14.14,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2845,5.113E-03,1.304E-02,-99.99,-99.99,-99.99,-99.99,12.17,1.218,27.264,0.5316,67.374,0.8354,107.37,1.181,148.04,3.879,155.25,6.663,190.13,11.38,277.7,15.11,281.08,10.4,231.65,14.59,1021.2,192.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2846,6.28E-03,2.038E-03,-99.99,-99.99,-99.99,-99.99,7.0623,1.15,29.638,0.5424,98.748,0.9381,154.05,1.263,202.79,3.975,272.29,6.741,324.52,11.44,405.48,15.17,217.78,9.365,160.11,14.09,506.62,140.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2847,2.279E-03,4.856E-03,-99.99,-99.99,-99.99,-99.99,44.511,1.3,51.199,0.5376,53.393,0.614,52.751,0.6963,61.832,2.183,71.971,3.767,60.288,6.39,87.287,8.019,178.33,8.382,232.29,15.1,519.47,139.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2850,1.936E-03,9.947E-03,-99.99,-99.99,-99.99,-99.99,5.8585,0.669,11.064,0.2976,23.109,0.4506,31.403,0.5967,43.259,1.947,48.886,6.596,76.577,11.35,78.356,14.91,63.449,6.408,76.142,12.64,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2868,-9.999E+01,5.705E-03,-99.99,-99.99,-99.99,-99.99,13.571,2.425,108.5,1.052,407.13,1.873,672.36,2.689,897.22,9.062,708.1,6.94,902.49,11.59,1107.5,15.33,653.47,18.95,477.78,18.16,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2871,-9.999E+01,1.75E-03,-99.99,-99.99,-99.99,-99.99,3.8794,0.6331,6.1071,0.2547,14.491,0.3999,28.457,0.572,41.488,1.896,60.538,6.522,90.649,11.63,119.4,15.06,111.49,6.689,79.146,13.77,489.81,184.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2873,3.271E-03,1.611E-02,-99.99,-99.99,-99.99,-99.99,38.81,1.397,68.584,0.631,137.36,0.9478,206.66,1.343,234.84,4.063,325.12,6.489,361.6,9.719,451.91,14.2,318.88,11.48,352.23,17.26,681.42,161.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2878,2.115E-02,1.243E-01,-99.99,-99.99,-99.99,-99.99,5.5473,0.598,9.3605,0.2565,15.41,0.359,24.904,0.523,36.997,1.798,58.096,4.131,67.935,5.819,87.171,8.059,102.71,6.779,120.23,13.83,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2886,1.498E-03,4.591E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,3.6186,0.2095,13.286,0.368,23.279,0.5564,32.642,1.962,38.246,6.286,56.51,9.552,86.314,13.86,130.02,7.541,174.59,13.79,415.98,142.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2893,2.611E-03,8.032E-03,12.873,1.229,32.728,1.277,20.393,0.9462,32.226,0.4222,31.383,0.477,30.831,0.5889,41.176,1.956,41.846,3.789,50.142,6.19,98.869,8.021,182.99,8.418,263.04,15.52,720.15,141.9,2970.5,1224,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2895,1.137E-03,2.442E-03,-99.99,-99.99,-99.99,-99.99,18.555,0.8814,23.921,0.3636,25.797,0.4282,28.144,0.5432,34.128,1.761,51.015,3.762,50.833,6.211,71.302,8.01,124.86,6.992,164.3,13.31,667.93,150.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2901,1.2E-03,3.706E-03,-99.99,-99.99,-99.99,-99.99,7.3582,0.6608,10.594,0.2691,11.266,0.338,11.544,0.4537,20.721,1.705,21.986,3.894,-99.99,-99.99,58.605,8.025,145.35,7.558,201.38,13.9,667.98,144.4,3847.9,1201,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2906,4.191E-03,2.544E-02,58.1,3.004,71.494,2.223,59.037,1.724,83.08,0.7228,136.14,1.021,173.9,1.374,231.13,4.669,264.53,6.406,333.51,9.779,456.3,14.11,469.49,15.49,602.6,21.09,1817.7,139.7,4994.6,912.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2909,2.114E-03,6.521E-03,23.979,1.783,62.97,1.842,85.481,1.667,90.082,0.6576,103.01,0.7417,89.883,0.791,87.534,2.083,83.157,3.808,80.837,6.122,117.71,8.051,231.86,9.274,381.97,17.19,894.42,139.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2925,5.12E-03,6.01E-03,-99.99,-99.99,-99.99,-99.99,4.5381,0.6902,11.109,0.3022,21.123,0.4478,43.068,0.6977,57.293,2.389,78.895,6.284,116.95,9.627,151.6,13.76,192.5,8.277,196.08,13.92,530.48,143.2,2589.7,910.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2935,6.447E-03,2.448E-02,11.717,1.154,16.898,1.026,19.113,0.9595,25.756,0.4069,38.376,0.5488,55.836,0.7147,75.144,2.254,102.43,6.595,124.85,11.23,167.89,16.64,134.9,7.285,135.15,12.3,392.67,170.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2936,3.074E-03,7.811E-03,5.9808,1.342,12.946,1.496,14.732,0.8412,14.44,0.3148,24.451,0.4377,22.676,0.5034,26.317,1.555,38.079,3.813,56.777,6.295,71.772,8.786,190.21,8.559,233.15,15.62,556.71,177.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2940,6.824E-03,5.068E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,5.3703,0.3367,23.239,0.5903,51.09,0.8788,73.524,2.845,108.5,6.589,160.31,11.19,194.71,16.72,209.33,9.21,245.94,14.51,483.09,151.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2948,3.857E-03,6.889E-03,-99.99,-99.99,-99.99,-99.99,5.6959,0.6083,11.605,0.2762,21.506,0.4022,41.845,0.6151,55.016,1.992,80.658,3.809,109.1,6.108,137.35,8.834,154.75,8.356,212.44,14.66,472.53,168.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2949,2.824E-03,3.875E-03,-99.99,-99.99,-99.99,-99.99,10.196,1.007,20.161,0.4456,47.44,0.7116,74.17,1.083,81.378,3.784,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,174.43,8.024,190.38,14.09,727.82,168.9,2881.6,1256,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2960,3.333E-03,1.49E-02,-99.99,-99.99,5.9314,1.132,12.504,0.869,41.294,0.4914,96.638,0.7731,137.67,1.101,194.38,3.557,230.5,6.419,301.61,9.674,414.34,13.96,363.1,12.35,419.2,17.61,1348.8,132,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2971,6.939E-04,1.673E-03,-99.99,-99.99,-99.99,-99.99,3.7846,0.6517,7.1714,0.2718,13.136,0.4019,26.014,0.5827,31.299,1.85,45.212,6.706,60.807,11.43,71.044,16.55,57.813,5.781,50.913,11.76,440.03,140.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2974,-9.999E+01,3.868E-03,11.246,1.375,25.842,1.406,27.233,0.9994,28.837,0.3951,34.814,0.4735,32.906,0.589,34.51,1.87,48.928,3.967,52.422,6.132,77.067,8.3,109.65,6.799,145.22,12.92,485.25,134.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,2988,-9.999E+01,2.333E-03,-99.99,-99.99,-99.99,-99.99,3.63,0.5234,8.7928,0.2515,15.305,0.3566,21.976,0.512,27.343,1.709,55.762,4.192,45.779,6.248,67.932,8.069,128.12,6.534,173.95,12.52,543.61,125.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3005,4.735E-03,4.948E-03,-99.99,-99.99,-99.99,-99.99,41.233,1.253,66.575,0.5992,70.943,0.674,82.754,0.7862,84.879,2.283,107.33,3.868,137.81,6.155,222.05,8.853,442.62,13.28,715.2,22.89,1099.1,134.2,3608.4,911.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3015,5.491E-04,5.597E-03,-99.99,-99.99,-99.99,-99.99,3.6187,0.6796,17.711,0.3507,50.368,0.5893,75.292,0.8357,101.07,2.668,154.88,6.476,191.35,9.604,212.85,13.61,153.9,8.156,157.05,14.45,412.99,138.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3027,3.99E-03,9.061E-03,57.802,2.427,140.19,2.328,136.3,2.14,182.11,0.947,190.17,1.027,189.69,1.081,208.79,3.09,164.7,3.958,207.77,6.303,310.61,9.081,907.04,24.49,1635.4,39.25,2970.4,124.3,6209.7,837.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3029,1.336E-03,3.308E-03,-99.99,-99.99,7.6901,0.9342,16.779,0.9832,53.063,0.5625,112.24,0.853,161.9,1.069,204.75,3.215,299.93,6.815,362.18,11.46,439.6,16.53,255.17,9.696,261.35,15.68,1613.3,124.7,2366.4,844.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3037,4.941E-03,4.122E-03,-99.99,-99.99,-99.99,-99.99,4.0667,0.769,5.4549,0.3038,14.487,0.4882,27.711,0.7122,38.622,2.398,59.416,6.677,80.704,11.13,137.56,16.36,274.43,10.98,383.02,17.62,637.25,130.4,2835.6,877.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3050,6.274E-03,1.391E-02,-99.99,-99.99,-99.99,-99.99,11.769,0.6826,18.345,0.3137,18.531,0.3558,18.918,0.4332,25.449,1.448,41.952,4.22,44.654,6.274,67.333,7.631,83.642,6.608,103.09,13.71,389.79,164.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3053,5.184E-04,4.878E-03,-99.99,-99.99,-99.99,-99.99,16.517,1.189,31.135,0.4982,67.806,0.7798,91.63,1.081,123.11,3.73,116.11,7.34,175.11,11.24,228.24,14.08,185.19,8.519,181.31,13.96,705.48,160.7,2977.2,978.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3059,5.806E-04,3.775E-03,-99.99,-99.99,-99.99,-99.99,22.312,0.9304,29.385,0.3967,30.971,0.4615,32.147,0.5722,39.302,1.871,57.182,4.248,52.349,6.228,65.014,7.687,106.47,6.495,94.455,11.71,494.78,135.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3070,1.298E-03,3.67E-03,-99.99,-99.99,-99.99,-99.99,9.8172,0.6882,14.888,0.3097,22.82,0.4222,26.584,0.5264,29.193,1.597,44.137,3.811,48.334,6.227,72.933,8.827,140.61,7.312,207.41,13.48,522.43,162.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3076,1.189E-03,3.705E-03,-99.99,-99.99,-99.99,-99.99,67.217,1.472,89.239,0.6514,127.94,0.8188,125.73,0.9179,118.05,2.337,127.2,4.368,153.78,6.321,171.31,7.834,288.16,10.09,573.36,20.64,1310.2,145.7,3699.5,1007,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3085,2.663E-03,2.926E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,64.917,1.649,109.46,6.689,143.32,11.2,234.58,16.41,320.94,11.23,312.2,15.3,402.39,138.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3092,4.788E-03,2.614E-02,21.752,1.511,22.859,1.151,33.803,1.163,52.02,0.541,97.153,0.7772,146.72,0.9831,176.57,2.896,228.44,4.06,277.13,6.415,332.34,9.267,243.68,9.26,247.53,13.86,411.71,122.5,2321.6,816.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3099,9.153E-03,2.69E-02,-99.99,-99.99,-99.99,-99.99,2.5586,0.5104,7.7965,0.2526,26.024,0.4372,46.532,0.6003,68.055,1.919,114.11,3.896,145.67,6.438,199.75,8.977,434.14,13.89,917.97,27.54,2349.1,138.7,3266.7,936,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3106,1.381E-03,4.254E-03,-99.99,-99.99,-99.99,-99.99,9.735,0.9209,16.653,0.378,42.505,0.5993,65.432,0.8506,89.566,2.965,109.12,6.644,151.61,11.1,177.56,16.28,157.63,7.566,124.17,12.67,411.56,158.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3109,3.551E-03,2.824E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,5.4471,0.2909,23.404,0.4962,45.074,0.7798,62.301,2.666,97.165,7.235,124.96,11.1,149.68,14.08,-99.99,-99.99,-99.99,-99.99,579.09,136.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3116,6.592E-03,1.173E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,4.9618,0.3071,19.405,0.5239,39.013,0.7803,60.804,2.919,69.742,7.276,112.1,11.18,143.45,14.17,149.43,7.621,186.74,13.44,333.91,153.9,2470.7,1129,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3131,2.76E-03,1.053E-02,-99.99,-99.99,-99.99,-99.99,26.033,1.179,64.217,0.6101,139.16,0.9185,199.15,1.314,243.45,3.652,325.58,7.39,389.92,11.24,460.32,14.27,255.17,10.21,210.88,14.76,730.57,149.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3147,8.692E-04,2.086E-03,8.3519,1.02,20.32,1.076,24.27,1.07,37.035,0.4852,45.289,0.6023,69.674,0.8013,81.65,2.523,96.018,6.697,146.01,11.53,196.72,16.58,247.53,9.901,264.26,15.06,562.47,138.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3168,1.447E-03,1.178E-03,8.2295,1.009,15.18,0.9867,19.162,0.87,24.109,0.3713,31.888,0.4624,34.966,0.5455,39.959,1.686,49.584,3.173,56.364,5.368,75.592,8.345,146.7,7.482,173.15,13.85,359.11,165.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3171,9.168E-03,3.954E-02,-99.99,-99.99,-99.99,-99.99,97.986,2.263,115.63,0.8904,178.26,1.212,245.71,1.745,310.6,5.995,284.87,7.29,376.43,11.23,486.94,14.18,500.3,15.01,557.22,21.73,1306.5,153.9,2615.9,1198,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3179,2.392E-03,4.037E-03,-99.99,-99.99,-99.99,-99.99,3.0227,0.8524,10.738,0.364,34.083,0.6101,74.816,1.01,110.64,3.065,153.81,7.214,230.27,11.16,297.37,14.09,304.25,10.95,223.89,14.55,567.7,160.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3185,6.175E-04,3.616E-03,-99.99,-99.99,-99.99,-99.99,2.6732,0.6087,4.5539,0.2313,9.471,0.3694,18.341,0.5502,26.247,2.024,40.47,7.21,68.596,11.07,89.849,14.01,118.58,7.115,79.364,12.86,487.11,164.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3194,8.599E-03,1.065E-02,-99.99,-99.99,6.8316,0.9471,6.3377,0.796,11.478,0.3214,26.852,0.4994,64.157,0.8084,63.432,2.645,94.97,5.066,142.94,8.155,222.72,14.5,322.13,10.63,463.05,18.06,1580.8,151.6,4997,973.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3209,3.752E-03,8.028E-03,56.52,1.871,85.75,1.427,81.531,1.639,108.02,0.7129,102.85,0.7714,120.19,0.9615,140.85,2.902,117.71,4.336,148.98,6.225,223.37,7.774,438.56,14.91,711.91,23.49,1546,145.7,5010.9,976.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3211,2.62E-03,1.195E-02,17.356,1.143,36.672,1.13,34.622,1.118,46.446,0.483,44.676,0.5361,56.351,0.6988,57.676,2.151,65.936,4.287,87.351,6.175,129.72,7.685,194.82,8.767,269.17,16.42,427.19,146.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3212,1.085E-03,7.641E-03,12.622,1.095,29.303,1.182,30.71,1.056,35.672,0.4281,40.853,0.5147,38.959,0.6155,45.435,2.008,60.308,4.281,63.913,6.153,81.711,7.634,169.05,7.438,245.26,13.73,679.65,145.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3219,2.043E-03,7.709E-03,-99.99,-99.99,-99.99,-99.99,22.706,1.088,33.834,0.4771,45.344,0.6348,74.088,0.8594,100.58,2.796,67.957,3.233,93.921,5.204,115.21,8.51,224.51,8.98,204.94,13.32,316.54,158,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3228,2.226E-03,6.967E-03,10.775,0.9139,31.332,0.9822,23.054,0.9268,28.372,0.383,38.205,0.4929,37.449,0.5917,37.63,1.885,48.243,4.234,52.103,6.131,63.076,7.673,130.02,7.281,171.56,15.44,322.13,160.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3232,1.089E-03,3.855E-03,-99.99,-99.99,-99.99,-99.99,8.0843,0.5966,12.252,0.261,21.18,0.3707,30.543,0.5131,40.779,1.676,52.133,7.297,71.762,11.06,79.962,13.92,83.105,6.731,73.456,13.08,354.1,134.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3241,9.529E-03,4.329E-03,-99.99,-99.99,-99.99,-99.99,3.6922,0.8828,15.963,0.4055,53.163,0.7177,85.878,0.9876,130.92,3.234,151.76,5.193,217.78,8.138,348.09,14.26,729.84,20.44,1065.7,30.9,2259.4,135.1,3692.5,890.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3246,2.931E-03,-9.999E+01,-99.99,-99.99,-99.99,-99.99,1.7998,0.7453,10.289,0.3365,36.683,0.5723,64.192,0.8923,90.421,2.939,132.38,8.498,183.94,15.58,302.97,14.79,301.46,10.85,394.84,16.98,1746.3,160.9,6594.5,1016,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3247,-9.999E+01,1.783E-03,-99.99,-99.99,8.3087,0.8078,7.3845,0.6225,10.628,0.2593,15.045,0.3475,16.36,0.4565,17.759,1.581,20.249,3.127,-99.99,-99.99,30.445,8.307,82.191,7.068,109.65,12.83,761.58,131.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3249,1.244E-03,3.899E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,2.5711,0.1694,9.4925,0.3057,16.309,0.4534,19.615,1.571,16.616,5.117,60.821,8.73,50.722,8.072,132.93,7.045,230.58,14.76,932.59,142.1,2589.3,941.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3258,1.324E-03,9E-03,12.867,1.157,34.279,1.237,30.813,0.9983,35.647,0.4206,38.598,0.4748,37.796,0.5065,42.645,1.493,55.466,3.122,54.097,5.279,73.013,8.433,148.47,7.572,194.28,14.38,407.4,166.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3259,5.236E-03,2.83E-03,-99.99,-99.99,-99.99,-99.99,4.4939,0.9307,15.079,0.3996,48.32,0.6717,78.612,1.022,114.13,3.196,128.52,8.619,155.53,15.2,232.49,15.13,207.79,8.935,206.46,15.69,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3264,1.379E-03,4.04E-03,-99.99,-99.99,-99.99,-99.99,12.15,0.7703,23.608,0.3683,57.148,0.5829,84.979,0.8413,120.7,2.583,148.38,8.645,244.16,15.37,307.73,14.95,230.16,9.206,234.65,14.31,549.09,154.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3268,2.409E-03,4.85E-03,54.614,1.958,106.27,1.649,120.29,2.009,132.78,0.7967,157.97,0.9162,156.85,1.082,174.67,2.952,211.42,5.387,161.69,8.755,192.9,8.295,264.99,10.07,454.18,19.08,1776.2,140.3,7464.9,938.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3274,1.899E-03,5.944E-03,-99.99,-99.99,-99.99,-99.99,11.208,0.9246,17.908,0.3743,30.714,0.5498,39.578,0.7638,72.57,2.845,40.868,4.218,73.184,6.143,60.756,7.74,177.02,8.497,152.77,14.67,400.21,151.6,2713.9,950.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3281,1.647E-03,9.419E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,1.5034,0.2344,7.1425,0.395,20.243,0.6275,33.378,2.377,45.718,8.555,73.06,15.4,91.164,14.59,124.29,6.96,65.047,12.55,418.75,143,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3291,5.847E-04,1.751E-03,-99.99,-99.99,-99.99,-99.99,2.732,0.8327,10.783,0.344,45.311,0.6298,80.514,0.942,112.63,3.255,168.56,8.579,209.24,15.37,283.9,14.9,202.13,8.489,136.03,12.11,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3296,2.481E-03,5.878E-03,6.1399,0.959,21.053,1.13,19.174,0.8322,32.227,0.4093,32.743,0.4519,38.796,0.5393,43.429,1.624,45.118,3.224,59.401,5.126,85.525,8.43,-99.99,-99.99,-99.99,-99.99,482.42,145.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3301,3.233E-03,1.162E-02,-99.99,-99.99,-99.99,-99.99,14.329,1.04,34.521,0.4833,96.269,0.8087,144.6,1.142,212.83,3.767,283.81,8.643,412.55,15.47,595.95,15.04,680.5,19.05,711.26,23.47,2318.1,146.4,4144.8,964.7,83728,1.112E+04,26204,1.129E+04,-99.99,-99.99
Stripe82X,3304,3.969E-03,3.686E-03,-99.99,-99.99,-99.99,-99.99,3.0597,0.9739,20.06,0.4513,82.262,0.8062,153.61,1.26,221.01,4.133,171.54,8.645,-99.99,-99.99,-99.99,-99.99,375.69,12.4,261.59,15.43,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3305,3.363E-03,8.813E-03,-99.99,-99.99,-99.99,-99.99,21.501,0.9181,27.821,0.3978,39.922,0.523,50.755,0.6446,58.217,1.974,71.819,3.363,89.418,5.399,137,8.331,200.27,8.612,273.67,15.87,947.87,134.1,2441.3,1162,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3306,2.973E-03,9.204E-03,-99.99,-99.99,-99.99,-99.99,11.698,0.7732,27.689,0.407,40.997,0.5412,50.229,0.6781,73.781,2.228,93.501,3.249,111.65,5.399,159.3,8.396,280.82,10.39,390.5,16.4,936.84,137.3,2637.7,1153,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3312,1.742E-03,5.427E-03,9.0483,0.9243,11.784,0.8272,14.108,0.7646,18.88,0.3342,27.296,0.4395,35.591,0.5517,45.161,1.761,51.98,3.173,69.249,5.339,101.02,8.331,88.232,7.147,116.53,12.82,409.62,141.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3316,6.628E-03,3.699E-02,-99.99,-99.99,23.328,0.926,32.237,1.109,53.999,0.5292,49.201,0.556,61.015,0.7505,78.746,2.331,88.94,5.228,129.39,8.781,185.7,8.343,333.29,12,443.84,17.31,1124,135.1,3098.2,900.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3318,2.897E-03,3.777E-03,-99.99,-99.99,-99.99,-99.99,4.36,0.7006,24.793,0.4116,80.525,0.7328,131.87,0.9627,180.13,3.044,280.08,5.284,363.02,8.451,473.69,14.6,303.97,10.94,307.06,17.2,378.63,145.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3322,3.423E-03,1.641E-02,-99.99,-99.99,11.106,0.8124,29.951,1.069,32.354,0.4206,39.559,0.5064,36.731,0.6281,45.138,1.991,53.214,5.178,52.958,8.73,73.715,8.131,149.56,7.927,234.65,14.55,880,134.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3327,1.456E-02,8.498E-02,251.33,4.06,280.24,2.728,342.94,3.292,329.27,1.251,377.29,1.396,479.79,1.775,487.8,4.683,466.71,5.513,622.22,9.143,945.25,9.036,1557.5,37.38,2134.2,51.22,3925.1,139.2,7218.7,933.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3335,7.933E-03,9.873E-03,-99.99,-99.99,-99.99,-99.99,6.7502,0.9369,25.91,0.456,71.42,0.7499,110.46,1.105,141.25,3.588,156.56,8.597,218.6,15.39,310.36,15.05,262.56,9.715,303.69,14.88,1252.1,129.2,3747.6,851,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3339,2.176E-03,8.43E-03,-99.99,-99.99,-99.99,-99.99,3.5206,0.6432,7.8116,0.2781,20.161,0.4395,41.132,0.7075,58.31,2.169,89.94,8.578,118.01,15.43,152.49,14.85,160.56,7.707,160.85,13.35,488.05,134.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3354,1.372E-03,3.573E-03,7.2632,1.029,7.1665,0.9575,10.771,0.8854,18.093,0.38,37.493,0.5661,54.788,0.8273,71.455,2.479,101.6,8.56,127.14,15.34,129.07,14.79,129.43,7.119,118.69,12.34,542.21,139.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3361,2.944E-03,1.219E-02,15.868,1.203,45.721,1.305,30.244,1.074,40.296,0.4715,46.407,0.5662,48.544,0.6553,60.252,2.049,100.79,3.224,91.765,5.273,133.51,8.59,282.38,10.45,353.86,15.92,886.99,134.2,2764,898.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3376,9.778E-04,3.561E-03,-99.99,-99.99,16.277,1.202,27.832,0.963,35.669,0.4173,44.892,0.5028,42.461,0.569,52.23,1.724,69.72,5.055,66.56,8.727,88.796,8.16,153.61,7.681,197.53,14.02,462.62,134.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3381,3.575E-03,7.201E-03,27.726,1.478,82.774,1.553,124.19,1.975,139.31,0.8219,154.07,0.909,132.86,0.8769,132.94,2.38,157.48,3.269,110.83,4.563,139.25,7.097,255.87,9.723,388,18.24,909.39,139.7,2945.5,938.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3382,1.059E-03,2.098E-03,-99.99,-99.99,16.246,1.096,13.01,0.7364,15.767,0.2996,18.125,0.3643,18.358,0.4535,20.945,1.51,34.282,3.093,22.91,5.006,40.921,8.487,69.379,6.175,76.635,12.03,358.48,134.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3388,9.523E-04,2.4E-03,-99.99,-99.99,-99.99,-99.99,5.2665,0.6567,8.5104,0.2698,16.86,0.4046,20.848,0.5796,27.494,2.024,35.919,6.139,43.325,10.23,32.923,13.97,55.671,5.79,39.122,11.15,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3398,8.677E-03,3.893E-02,28.851,1.438,33.472,1.113,84.124,2.12,159.91,1.007,351.08,1.545,530.33,2.015,644.36,6.057,588.09,5.716,710.01,8.415,809.81,13.4,723.15,20.25,762.13,25.91,1490.1,184.8,6252.1,1269,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3408,5.054E-04,1.574E-03,-99.99,-99.99,8.3714,0.9488,9.334,0.7962,16.881,0.3427,22.798,0.4651,39.335,0.6844,51.604,2.363,58.398,8.523,96.019,15.38,121.78,14.84,146.56,7.475,132.93,13.03,370.87,167.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3410,7.505E-04,1.581E-03,-99.99,-99.99,11.821,0.9405,8.6273,0.7419,13.308,0.3087,18.18,0.4181,24.632,0.5912,32.987,2.108,44.984,5.128,60.697,8.785,92.868,8.225,176.86,8.489,259.91,14.81,545.81,153.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3427,2.299E-02,4.283E-02,-99.99,-99.99,-99.99,-99.99,6.7318,1.338,28.042,0.558,105.05,0.9769,185,1.443,280.89,5.084,312.08,8.734,428.86,15.27,595.04,14.99,732.53,20.51,948.04,28.44,2740.8,180,8115.1,1131,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3429,1.675E-03,2.088E-03,-99.99,-99.99,9.6931,0.8226,16.501,0.9736,27.965,0.4251,59.798,0.6518,93.112,0.9218,130.26,3.035,193.66,8.673,259.98,15.21,420.7,14.91,493.89,14.82,534.6,20.85,1240,158.6,-99.99,-99.99,65376,1.031E+04,41043,1.034E+04,-99.99,-99.99
Stripe82X,3482,-9.999E+01,2.406E-03,-99.99,-99.99,-99.99,-99.99,1.1469,0.4495,0.84037,0.1522,2.8718,0.2452,8.0689,0.3897,21.155,1.565,27.563,3.085,46.258,4.359,72.223,7.026,198.8,8.747,392.67,16.49,1485.2,139.4,4960.5,934.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3485,5.976E-03,1.389E-03,-99.99,-99.99,-99.99,-99.99,27.563,1.571,101.57,0.843,198.83,1.213,292.44,1.784,392.29,5.374,402.4,6.381,517.45,10.52,590.56,14.18,390.15,12.48,286.57,14.9,754.6,217,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3487,1.354E-03,-9.999E+01,-99.99,-99.99,-99.99,-99.99,1.8997,0.4233,2.3148,0.1632,4.034,0.2295,6.3236,0.3541,10.818,1.349,15.556,3.661,19.07,5.843,50.943,7.685,104.82,6.603,158.35,12.51,819.65,163.1,3351.4,958.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3488,1.187E-02,5.921E-03,-99.99,-99.99,-99.99,-99.99,4.4814,0.8438,29.033,0.4645,116.27,0.8604,209.44,1.34,285.19,4.278,400.28,6.439,521.61,10.68,670.13,14.26,561.34,16.28,491.16,18.66,508.1,171,2720.6,1064,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3492,2.55E-03,5.198E-04,-99.99,-99.99,-99.99,-99.99,2.0673,0.7093,3.3011,0.2562,5.9058,0.3886,11.455,0.5854,16.781,2.228,25.72,5.282,37.04,7.867,31.028,13.11,83.951,6.8,149.15,13.42,659.67,137.1,2402.7,912.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3504,8.021E-03,2.469E-02,-99.99,-99.99,-99.99,-99.99,8.1005,0.7963,16.034,0.3624,42.157,0.5776,66.133,0.8663,103.46,2.783,134.03,6.166,176.58,10.39,267.03,13.97,244.13,9.765,319.17,15.96,999.69,155.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3505,9.394E-04,3.833E-03,-99.99,-99.99,-99.99,-99.99,2.8464,0.499,11.428,0.2686,32.403,0.4569,61.53,0.6953,88.308,2.199,144.8,6.236,186.04,10.46,298.05,14.23,476.9,14.78,666.85,22.67,2496,154,10464,991.7,92741,9934,37533,1.013E+04,-99.99,-99.99
Stripe82X,3511,4.143E-03,1.291E-02,-99.99,-99.99,48.057,1.19,33.628,1.09,41.982,0.4702,53.224,0.5748,52.753,0.6383,60.683,1.924,83.222,3.189,70.685,4.423,95.727,7.145,165.51,8.276,193.39,14.31,453.22,141,2603.9,1203,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3517,1.465E-03,6.117E-03,-99.99,-99.99,-99.99,-99.99,27.063,1.009,33.741,0.4218,43.905,0.5093,41.064,0.6242,39.971,1.879,49.3,3.738,53.926,5.888,71.129,7.712,163.99,8.2,248.21,15.14,1014.3,139.8,4270,1196,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3540,1.229E-03,5.846E-03,-99.99,-99.99,7.8675,0.8151,24.94,1.043,59.176,0.5681,118.17,0.839,173,1.055,249.29,3.34,257.55,3.421,310.66,4.721,434.12,7.494,607.05,18.82,773.44,24.75,1587.5,136.7,3396.2,939.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3544,2.956E-03,3.289E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,1.0164,0.1818,2.4485,0.2818,8.6022,0.4628,15.023,1.743,24.831,6.115,26.427,10.48,45.996,13.89,100.93,7.267,136.78,13.95,531.06,139.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3547,3.51E-03,-9.999E+01,-99.99,-99.99,-99.99,-99.99,7.3703,0.8505,26.974,0.437,96.669,0.7927,149.5,1.151,209.96,3.737,289.47,6.302,375.32,10.66,471.76,14.11,376.38,12.8,404.79,17.81,1159.9,171.7,5425.3,1340,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3552,5.902E-04,1.107E-03,-99.99,-99.99,-99.99,-99.99,2.9188,0.5222,10.358,0.2631,31.923,0.4597,52.461,0.661,68.262,2.041,72.678,3.77,87.969,6.042,124.35,7.853,294.32,10.89,597.07,21.49,1236.5,154,4991.1,1030,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3555,2.973E-03,4.483E-03,-99.99,-99.99,-99.99,-99.99,2.2948,0.5439,2.319,0.1876,4.9008,0.2985,9.3786,0.453,14.163,1.649,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,74.409,6.622,39.412,12.53,421.2,163.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3557,6.459E-03,1.667E-02,35.429,1.174,55.132,1.272,66.328,1.486,79.345,0.6268,76.886,0.6689,91.106,0.8473,105.14,2.471,102.37,3.189,125.95,4.482,160.54,7.211,309.05,10.82,445.48,20.05,1067.7,145.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3603,3.605E-03,1.349E-02,-99.99,-99.99,-99.99,-99.99,16.738,0.8319,22.08,0.3489,20.584,0.3829,24.602,0.5216,26.403,1.655,39.106,3.842,43.909,5.931,66.589,7.688,134.16,6.976,167.35,14.39,568.86,129.6,2451.8,869,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3608,-9.999E+01,2.054E-03,-99.99,-99.99,-99.99,-99.99,2.4808,0.5368,3.4667,0.2077,7.8224,0.3192,20.245,0.5345,32.947,1.885,56.583,6.217,85.966,10.38,127.65,14.11,146.43,7.468,122.69,12.39,374.65,154.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3610,1.88E-03,1.558E-03,-99.99,-99.99,-99.99,-99.99,7.1106,0.6336,7.6239,0.2356,10.605,0.3181,10.955,0.4229,15.804,1.522,15.331,3.039,13.301,4.336,-99.99,-99.99,46.476,5.717,61.154,12.6,465.65,148.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3626,1.012E-03,2.62E-03,-99.99,-99.99,-99.99,-99.99,2.2006,0.6204,7.9306,0.2673,30.567,0.4891,50.815,0.7114,70.619,2.366,103.52,6.348,155.87,10.44,208.12,13.92,138.56,7.482,103.09,12.27,387.64,168.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3627,1.184E-03,5.851E-03,17.724,0.824,44.029,1.052,39.791,1.206,54.692,0.5305,55.318,0.5864,53.984,0.6964,63.616,2.182,95.198,3.929,88.045,5.976,114.91,7.737,221.63,9.087,272.91,16.37,787.48,143.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3628,8.699E-04,2.692E-03,-99.99,-99.99,7.3497,0.6992,8.8553,0.866,17.037,0.3629,43.693,0.5899,63.02,0.8193,90.189,2.823,116.74,6.974,142.14,10.68,185.49,14.62,146.43,7.468,109.05,13.3,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3633,1.407E-03,1.969E-03,-99.99,-99.99,-99.99,-99.99,4.6184,0.6766,7.4118,0.2728,14.936,0.4063,25.669,0.6238,44.876,2.257,83.242,5.543,95.685,9.907,134.66,13.71,258.48,10.08,288.69,15.3,482.23,136.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3636,1.518E-03,4.676E-03,19.072,1.483,38.067,1.492,27.642,1.081,38.756,0.4651,38.685,0.5261,50.907,0.7382,56.755,2.321,53.828,3.354,73.957,5.658,71.648,7.632,187.25,8.988,264.74,16.15,418.82,133.7,4468.6,885.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3647,8.929E-04,2.803E-03,-99.99,-99.99,-99.99,-99.99,7.8497,0.7536,16.32,0.3525,34.675,0.5409,42.946,0.7,58.194,2.252,90.259,6.987,125.72,10.69,139.7,14.54,114.51,7.214,123.26,13.31,459.23,190.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3652,1.28E-03,3.6E-03,7.5903,0.9856,19.807,1.082,24.462,1.04,35.984,0.4534,37.747,0.5247,52.644,0.7475,54.767,2.322,69.383,3.337,85.864,5.7,133.9,7.642,262.8,9.986,365.79,15.73,1026.4,124.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3654,1.743E-02,8.045E-02,72.456,2.495,215.19,2.598,167.98,2.368,235.65,1.06,199.4,1.017,210.78,1.244,189.22,3.179,281.76,3.653,317.64,5.936,346.82,7.859,525.81,15.25,821.91,24.66,1659.1,124.8,4732.8,836,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3660,2.558E-03,7.317E-03,-99.99,-99.99,24.547,1.146,28.58,1.052,31.656,0.4115,40.034,0.5004,35.325,0.6005,39.471,1.871,34.352,3.281,32.104,5.645,62.882,7.568,113.35,7.028,164.6,14.16,474.39,129.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3674,9.346E-04,2.913E-03,-99.99,-99.99,-99.99,-99.99,8.2454,0.6365,7.7069,0.2374,12.639,0.3349,13.193,0.4182,14.607,1.357,15.218,3.984,17.306,5.947,38.491,7.872,98.907,7.319,139.84,13.28,376.06,143.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3692,1.653E-03,5.045E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.21011,0.08608,0.54878,0.1315,1.5817,0.2154,4.1475,0.8581,15.664,3.308,24.556,5.757,41.511,7.577,94.281,6.223,153.05,13.01,332.99,154.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3705,1.434E-03,4.465E-03,-99.99,-99.99,8.3946,0.66,15.57,0.8034,20.035,0.3466,23.768,0.4254,28.031,0.527,34.485,1.673,54.194,4.016,62.211,5.844,77.11,7.857,113.77,6.94,141.65,12.89,357.79,148.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3708,1.124E-03,3.473E-03,-99.99,-99.99,11.472,0.9307,14.686,1.065,26.985,0.4722,53.246,0.7135,71.034,0.9448,98.241,3.095,106.49,7.086,116.5,10.54,173.3,14.43,155.89,7.171,162.34,13.47,367.14,147.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3709,-9.999E+01,8.207E-03,-99.99,-99.99,8.5123,0.939,5.476,0.5744,8.2625,0.2446,10.168,0.3152,12.155,0.4145,18.375,1.417,35.447,3.97,31.043,5.953,45.052,7.886,99.089,6.639,116.31,12.91,354.51,171.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3711,6.686E-04,1.405E-03,10.159,1.061,34.656,1.199,26.932,1.015,34.076,0.4259,37.143,0.4866,38.917,0.5993,46.796,1.933,77.957,3.399,68.228,5.794,97.065,7.678,168.59,7.924,285.78,15.43,754,120.9,2267.9,1080,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3719,-9.999E+01,6.075E-03,6.698,0.6751,17.862,1.059,23.024,0.944,33.158,0.4244,34.948,0.4858,47.847,0.6077,58.986,1.888,64.941,4.028,81.869,6,108.85,7.916,184.34,8.111,239.9,15.11,470.18,145.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3720,8.863E-04,2.193E-03,-99.99,-99.99,8.58,0.9036,9.577,0.7192,16.481,0.3181,31.377,0.4675,50.816,0.6708,65.747,2.15,86.478,5.612,111.41,10.12,149.27,13.96,185.02,8.141,151.09,12.84,583.67,127.9,3398.1,845.7,48262,1.087E+04,-99.99,-99.99,-99.99,-99.99
Stripe82X,3725,2.555E-03,2.773E-03,-99.99,-99.99,-99.99,-99.99,4.4879,0.7576,8.1063,0.3129,25.417,0.5109,51.819,0.8291,74.616,2.544,119.69,5.521,180.82,9.933,262.24,13.78,344.53,11.02,282.12,14.67,1475.4,124.4,3909.8,800.2,91351,1.021E+04,44634,1.014E+04,33716,1.074E+04
Stripe82X,3726,1.933E-03,9.023E-03,63.169,1.449,147.65,1.597,125.65,1.998,138.59,0.8177,151.93,0.9116,141.23,0.918,155.98,2.605,190.53,4.175,150.37,6.053,199.86,8.002,434.54,13.47,742.72,23.77,1938,129.6,6706.5,860.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3739,5.793E-03,3.573E-04,-99.99,-99.99,6.7263,0.897,17.451,1.166,73.777,0.6566,180.55,1.065,267.78,1.446,337.59,4.422,371.43,5.841,455.49,10.31,502.08,14.15,320.65,10.9,427.39,17.1,1785,142.8,6211.9,1050,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3744,1.197E-03,3.291E-03,-99.99,-99.99,12.535,1.148,6.5897,0.6247,10.473,0.2671,12.248,0.343,14.222,0.4537,18.642,1.599,15.043,3.279,-99.99,-99.99,23.511,7.524,46.135,5.905,36.579,11.78,394.56,120.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3757,9.769E-03,1.04E-01,12.665,1.023,73.503,1.781,184.64,0.3878,370.72,0.2224,548.62,0.384,798.67,0.5591,880.01,1.76,1014.2,7.614,1263.1,11.24,1461.2,15.02,1589.4,39.73,2106.8,48.46,10954,133.2,34432,847.1,91915,1.045E+04,-99.99,-99.99,-99.99,-99.99
Stripe82X,3761,3.352E-03,1.379E-02,-99.99,-99.99,17.298,0.9807,12.922,0.8115,21.117,0.3548,22.688,0.422,25.624,0.5817,39.438,2.039,60.361,3.341,59.481,5.837,90.358,7.661,137.41,7.008,157.19,12.42,353.57,121.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3763,9.881E-03,2.546E-02,64.445,2.364,76.675,1.604,104.2,0.4064,166.48,0.1665,270.36,0.2974,379.51,0.4554,410.97,1.808,564.55,5.913,685.28,10.41,817.18,14.06,740.67,19.26,915.43,26.55,4109.1,125.2,14267,838.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3765,3.778E-04,4.717E-03,6.4485,1.18,16.692,1.375,13.021,0.7578,19.684,0.3327,32.534,0.4522,49.076,0.6527,62.984,1.94,85.797,5.491,112.18,9.983,134.91,13.47,161.74,7.117,151.92,11.85,521.49,118.2,-99.99,-99.99,43057,1.097E+04,20750,1.028E+04,-99.99,-99.99
Stripe82X,3766,1.582E-03,2.944E-03,8.7531,0.9957,32.102,1.151,36.428,1.206,37.994,0.4597,47,0.5687,46.572,0.6799,51.877,2.137,43.188,3.327,60.521,5.848,68.739,7.538,133.42,7.338,211.26,13.52,393.03,139.1,2414.5,1021,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3768,-9.999E+01,1.892E-03,-99.99,-99.99,29,1.133,37.251,1.136,44.257,0.4824,53.225,0.5748,51.518,0.6234,52.519,1.812,52.396,3.997,63.044,5.953,82.238,7.798,200.83,8.636,321.53,15.76,562.63,124.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3783,1.58E-03,4.783E-03,11.195,1.113,16.468,1.067,18.491,0.956,26.72,0.4035,52.985,0.5934,71.409,0.8212,93.094,2.653,114.89,5.55,185.54,10.14,249.6,13.85,240.12,9.125,276.71,14.39,735.66,120.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3794,1.931E-03,6.932E-03,-99.99,-99.99,10.547,0.9606,12.66,0.8064,19.782,0.3482,21.434,0.4222,26.33,0.5687,37.208,1.953,58.779,3.301,64.833,5.781,96.006,7.63,144.69,6.8,157.92,12.63,533.01,121.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3799,1.367E-02,1.54E-03,18.631,1.19,29.706,1.09,61.487,1.857,205.18,1.087,413.05,1.652,604.84,2.056,729.35,6.126,738.09,7.405,888.22,11.12,1046.9,14.98,986.34,25.64,1168.5,32.72,6588.4,146.4,15489,894.9,55279,1.046E+04,23161,1.019E+04,-99.99,-99.99
Stripe82X,3800,1.182E-03,3.62E-03,15.45,1.609,30.162,1.424,29.966,1.073,30.81,0.4067,37.167,0.4832,37.857,0.6133,39.976,1.835,35.968,3.261,47.553,5.569,54.239,7.403,112.42,6.633,192.85,13.69,288.83,114.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3803,-9.999E+01,1.639E-03,-99.99,-99.99,-99.99,-99.99,1.7299,0.5211,2.171,0.2013,3.9934,0.3139,6.8272,0.4602,16.528,1.597,28.288,6.948,34.889,10.88,55.605,14.54,79.951,6.156,101.4,11.66,321.53,132.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3808,3.15E-03,9.688E-03,27.529,1.974,80.688,2.209,60.027,1.507,83.686,0.6611,78.147,0.6955,93.026,0.9303,99.796,2.535,108.41,3.334,135.44,5.734,229.12,7.626,516.21,14.97,742.04,23.75,1466.5,120.9,3143.8,829.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3810,1.662E-02,8.031E-04,68.684,2.191,103.14,1.363,128.06,2.113,162.24,0.9085,210.59,1.116,240.92,1.253,364.25,4.043,284.82,4.27,376.98,6.208,590.67,8.414,1237.2,32.17,1969.8,49.25,4962,116.5,12629,781,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3816,2.242E-02,6.274E-02,-99.99,-99.99,-99.99,-99.99,11.061,0.7577,19.398,0.3511,19.968,0.4273,27.323,0.5738,42.023,1.908,77.092,4.028,63.314,5.921,88.695,7.949,166.43,7.156,265.23,13.26,779.77,116.9,2745.4,780.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3822,-9.999E+01,3.571E-03,-99.99,-99.99,18.242,0.9131,17.894,0.9126,24.339,0.3797,35.965,0.5071,40.428,0.6549,40.002,2.068,25.857,3.361,44.687,5.721,47.903,7.502,118.04,6.374,216.38,12.98,535.15,129.4,4761.6,866,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3823,-9.999E+01,7.243E-03,15.153,1.2,36.77,1.222,32.313,1.053,42.371,0.4576,41.394,0.4926,39.638,0.5708,50.392,1.764,97.255,3.462,84.265,5.764,96.793,7.618,172.2,7.404,189.68,13.47,576.25,120.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3831,1.902E-02,5.813E-02,67.524,2.407,84.624,1.861,102.76,0.3597,108.04,0.1513,140.56,0.253,153.8,0.4153,275.08,1.128,298.09,5.728,406.53,10.13,632.62,14.02,831.05,22.44,1147.2,29.83,2385.8,159.8,4405.8,1137,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3835,5.366E-03,1.633E-02,-99.99,-99.99,26.352,1.162,35.481,1.164,66.161,0.5954,79.672,0.7011,95.347,0.8105,134.16,2.549,133.17,3.241,155.37,4.499,204.32,7.718,329.93,10.89,383.73,16.5,878.56,120.7,2031.8,812,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3836,-9.999E+01,4.364E-03,-99.99,-99.99,9.5195,0.7287,19.375,0.9416,21.032,0.3618,26.819,0.4667,26.845,0.5933,23.665,1.919,23.448,3.329,18.613,5.766,34.767,7.606,102.34,6.447,122.69,12.39,378.02,125.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3837,-9.999E+01,2.367E-03,19.749,1.255,44.138,1.047,41.563,1.168,52.596,0.5049,55.539,0.5554,54.588,0.6387,66.081,1.883,82.639,3.147,79.917,4.41,108.35,7.362,316.54,10.76,566.53,20.4,1256.8,127.4,3037.8,837.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3840,-9.999E+01,1.101E-02,-99.99,-99.99,-99.99,-99.99,3.9752,1.234,41.54,0.6023,163.03,1.092,273.13,1.611,376.32,5.306,434.06,5.683,557.42,8.108,672.64,13.75,397.76,12.33,276.46,14.1,350.29,140.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3846,3.734E-03,-9.999E+01,-99.99,-99.99,-99.99,-99.99,9.2439,0.8967,23.654,0.4116,75.892,0.721,115.58,1.017,154.91,3.238,217.67,5.517,285.38,8.009,334.46,13.68,241.67,8.942,195.54,13.49,546.86,125.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3849,6.097E-03,1.856E-02,-99.99,-99.99,-99.99,-99.99,4.329,0.7814,13.94,0.3415,33.132,0.5467,55.47,0.8043,70.458,2.663,82.735,5.422,121.63,9.712,136.96,15.03,-99.99,-99.99,-99.99,-99.99,400.93,128.4,-99.99,-99.99,90747,1.059E+04,52051,1.038E+04,28735,1.153E+04
Stripe82X,3851,2.108E-02,6.26E-02,39.427,1.743,38.104,1.27,67.921,1.739,103.31,0.7955,191.75,1.131,268.92,1.425,277.44,3.94,316.39,5.611,362.06,8.32,455.56,13.94,517.16,14.48,684.27,22.58,1690.4,125.6,4038.4,819.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3853,2.315E-03,3.197E-03,-99.99,-99.99,-99.99,-99.99,1.0541,0.4752,2.1155,0.1796,5.1947,0.3013,5.6524,0.3895,7.715,1.34,22.135,5.464,-99.99,-99.99,-99.99,-99.99,53.165,5.37,61.38,11.36,382.83,117.3,2593.9,784,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3854,4.528E-03,4.278E-03,-99.99,-99.99,-99.99,-99.99,5.3461,0.8597,29.49,0.4483,101.04,0.8184,166.05,1.179,231.98,3.712,320.78,5.593,435.11,8.1,501.81,13.76,343.58,10.99,324.21,15.24,579.07,130.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3858,5.51E-03,1.087E-02,-99.99,-99.99,5.8211,0.8506,20.362,1.205,48.004,0.5712,117.31,0.9619,172.44,1.173,258.48,3.903,369.97,5.748,531.06,8.242,693.12,14.18,636.25,17.18,723.15,23.14,2079.7,123.7,4503.2,807.2,51606,1.048E+04,23634,1.01E+04,-99.99,-99.99
Stripe82X,3859,3.79E-03,-9.999E+01,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,2.2494,0.1899,4.5351,0.3197,10.77,0.4857,18.282,1.792,22.378,3.071,31.708,4.491,51.83,7.483,112.83,6.319,166.89,12.52,476.31,111.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3861,1.99E-02,9.316E-03,6.4415,0.8184,8.1941,0.8537,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,217.51,5.591,287.23,8.094,630.51,14.09,742.04,20.04,1000.1,28,4035.9,163.6,12785,951.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3862,4.274E-03,8.961E-03,8.5156,0.8852,73.577,1.165,75.139,1.608,97.46,0.692,112.85,0.7899,107.07,0.8994,114.61,2.533,190.61,3.337,127.84,5.347,160.54,8.235,321.24,10.6,584.56,21.04,1464.7,124.9,4126.4,851.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3865,2.132E-02,6.359E-02,72.441,2.325,202.14,1.898,149.09,2.251,247.95,1.116,291.37,1.282,280.5,1.346,332.67,3.526,651.66,3.944,407,4.965,548.86,7.888,1031.9,25.8,1744.3,41.86,4247.2,128,9269.3,863.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3868,7.033E-03,1.995E-02,-99.99,-99.99,11.745,0.7885,8.5328,0.8029,15.624,0.3453,26.4,0.491,53.189,0.7819,72.618,2.556,118.82,5.419,162.29,9.405,207.41,15.01,245.94,9.1,216.58,12.56,608.17,147.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3872,4.531E-03,1.144E-02,9.8017,0.8952,13.485,0.7931,30.802,1.217,44.795,0.5151,101.01,0.798,139.93,1.077,207.41,3.609,226.12,3.39,308.98,4.745,397.74,7.731,385.15,12.71,383.02,15.32,799.54,125.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3873,-9.999E+01,2.573E-03,-99.99,-99.99,5.9619,0.8311,7.4275,0.6989,10.893,0.2887,14.906,0.3846,24.551,0.5843,40.675,2.054,63.271,5.413,93.079,9.538,130.76,15.12,157.34,7.552,128.12,12.3,346.87,117.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3880,1.324E-02,4.324E-02,-99.99,-99.99,-99.99,-99.99,91.126,1.795,127.35,0.7896,125.4,0.8402,102.24,0.9304,128.57,2.649,144.93,3.201,130.35,5.268,176.15,8.089,495.25,15.35,800.25,24.81,1682.4,116.7,3159,786.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3884,1.591E-03,5.137E-03,-99.99,-99.99,-99.99,-99.99,3.5588,0.6313,9.79,0.2751,28.099,0.4608,43.647,0.6547,65.349,2.241,88.951,5.409,117.69,7.852,154.57,13.82,121.68,6.571,117.39,11.39,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3908,2.794E-03,8.574E-03,-99.99,-99.99,-99.99,-99.99,20.705,0.9152,27.42,0.4003,32.189,0.4925,44.661,0.6297,52.745,1.973,71.895,3.16,93.046,4.643,140.47,7.6,229.95,8.508,249.59,14.48,550.61,114.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3909,4.358E-03,1.334E-02,-99.99,-99.99,-99.99,-99.99,2.5311,0.6042,6.6325,0.2487,13.001,0.3835,19.686,0.5571,24.622,2.007,31.188,5.402,48.742,9.543,65.274,15.11,97.102,6.312,109.55,12.27,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3912,-9.999E+01,1.338E-03,-99.99,-99.99,-99.99,-99.99,1.1664,0.4774,4.2252,0.199,9.7984,0.3145,18.824,0.4781,27.029,1.727,44.07,5.345,55.266,7.881,85.861,13.48,97.46,6.237,97.191,11.37,319.36,117.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3914,4.096E-03,4.749E-03,-99.99,-99.99,-99.99,-99.99,6.4893,0.608,13.453,0.2919,21.251,0.3995,25.268,0.5534,34.236,1.647,64.373,3.101,52.404,5.122,81.145,7.986,124.86,6.618,159.08,12.09,479.1,151.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3915,2.409E-03,-9.999E+01,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.68842,0.1718,3.0972,0.2812,6.394,0.4354,12.415,1.753,23.852,5.411,40.596,9.471,63.757,15.09,136.4,6.684,160.7,12.21,453.76,136.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3921,1.85E-03,4.115E-03,14.334,1.79,22.763,1.602,26.88,1.357,40.574,0.5761,58.743,0.7989,103.76,1.121,117.57,3.656,118.14,3.237,150.75,4.623,207.67,7.668,-99.99,-99.99,-99.99,-99.99,889.85,124.9,2158.4,836.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3929,-9.999E+01,5.843E-03,-99.99,-99.99,-99.99,-99.99,7.2988,0.7562,10.487,0.2978,24.023,0.4588,44.94,0.7235,58.221,2.486,81.521,5.471,121.38,9.624,141.08,15.13,147.38,7.221,117.06,11.71,387.19,112.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3934,2.801E-03,8.626E-03,9.655,1.338,11.725,1.094,10.843,0.8826,16.652,0.3564,32.982,0.5409,56.12,0.7913,75.077,2.733,113.42,5.576,171.39,9.557,210.59,15.09,210.1,7.984,204,12.85,321.53,138.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3936,1.822E-03,1.789E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,4.216,0.2133,15.83,0.3847,25.391,0.5535,36.219,1.934,51.795,5.505,90.669,9.58,104.59,15.04,96.744,5.708,92.646,11.3,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3937,2.673E-03,8.278E-03,-99.99,-99.99,-99.99,-99.99,7.9905,0.6864,9.0987,0.2584,14.746,0.3628,18.127,0.4894,25.563,1.728,60.948,3.591,62.1,5.074,89.9,7.362,145.09,7.544,238.58,14.55,586.98,120.6,2873.5,792.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3939,5.051E-03,3.499E-03,18.333,1.96,25.836,1.693,40.364,1.255,55.436,0.5433,92.372,0.7482,98.584,0.8971,144.24,2.928,142.52,3.338,185.63,5.301,234.35,8.175,286.04,10.01,386.57,16.62,765.64,117.2,3522.3,785.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3946,1.346E-02,1.907E-02,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.78196,0.2159,1.4144,0.3359,6.5118,0.5359,15.118,2.091,47.762,6.282,39.291,9.1,82.588,13.55,137.54,6.602,168.9,12.5,334.52,130.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3949,2.546E-03,7.863E-03,-99.99,-99.99,-99.99,-99.99,3.3198,0.7888,10.55,0.3292,38.223,0.5772,94.766,0.9571,143.61,3.203,201.04,6.41,284.85,9.195,368.15,13.68,333.29,10.67,214.99,13.11,307.68,113.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3953,-9.999E+01,5.399E-03,-99.99,-99.99,-99.99,-99.99,8.9,0.7218,10.343,0.271,15.398,0.3665,16.827,0.4897,24.721,1.721,26.451,3.584,36.397,5.011,69.152,7.286,128.12,6.662,142.83,12.43,493.57,110.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3960,7.366E-02,1.496E-01,152.79,4.822,503.78,4.874,672.26,4.571,723.94,1.81,832.46,2.081,743.92,2.157,659.32,5.077,564.06,4.253,576.03,5.566,718.78,7.926,1359,33.98,2613.5,60.11,6452.8,111.5,13558,742.4,50125,1.027E+04,74318,1.038E+04,99409,1.101E+04
Stripe82X,3965,2.02E-03,2.516E-03,-99.99,-99.99,7.2442,1.148,10.816,0.7452,13.718,0.2949,19.44,0.3946,18.152,0.4937,19.385,1.671,23.987,3.15,37.622,5.155,82.285,8.045,123.83,6.315,157.77,12.31,339.84,114.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3966,2.169E-03,6.648E-03,-99.99,-99.99,-99.99,-99.99,12.186,0.7165,15.137,0.2922,24.385,0.3975,32.791,0.5279,47.312,1.698,55.83,3.436,68.341,5.415,93.872,6.969,106.47,6.175,101.87,11,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3967,-9.999E+01,4.064E-03,-99.99,-99.99,-99.99,-99.99,78.863,1.711,107.58,0.7423,142.05,0.8949,167,1.169,164.63,3.227,136.96,3.557,156.97,5.509,186.54,7.072,-99.99,-99.99,-99.99,-99.99,2124.2,113.3,4075.5,761,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3970,4.022E-03,4.924E-03,-99.99,-99.99,6.5787,0.9057,15.085,0.792,19.816,0.3309,22.604,0.3956,24.363,0.5019,31.843,1.669,69.36,3.651,81.762,5.006,114.11,7.302,182.15,7.65,257.29,13.38,875.35,98.39,4219.3,659.9,1.5155E+05,1.11E+04,1.3485E+05,1.084E+04,1.1369E+05,1.209E+04
Stripe82X,3975,6.096E-03,4.443E-03,-99.99,-99.99,9.8305,1.245,7.9479,0.6374,13.677,0.2886,14.274,0.3383,20.3,0.4933,28.04,1.668,51.887,3.439,61.167,5.4,102.72,7.128,201.38,8.257,234.22,13.82,286.81,108.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3976,1.229E-02,3.742E-02,8.5325,1.539,13.678,1.474,34.42,1.308,109.71,0.768,208.75,1.106,314.09,1.57,371.13,4.565,509.75,6.013,641.15,9.947,774.84,12.95,667.46,18.02,711.26,23.47,2816,160.5,4871.1,930.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3979,2.252E-03,4.592E-03,-99.99,-99.99,9.1324,1.018,12.747,0.7776,18.641,0.3411,29.002,0.4727,37.993,0.6117,55.524,1.971,60.046,3.632,77.612,5.039,114.81,7.342,149.15,7.159,208.94,13.16,691.81,109,2506.7,730.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3982,-9.999E+01,3.907E-03,10.729,1.126,11.351,0.939,11.427,0.7153,16.123,0.3128,27.242,0.4522,34.853,0.5786,53.327,1.818,79.182,3.59,79.326,5.111,108.39,7.34,135.4,6.906,165.21,13.22,452.09,157.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3983,-9.999E+01,1.046E-02,7.3081,1.44,22.623,1.502,21.28,1.011,34.187,0.4513,34.843,0.5296,49.446,0.7813,56.084,2.271,79.037,3.458,103.84,5.443,143.67,7.115,221.02,8.62,241.01,13.74,379.37,110.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,3996,1.179E-02,1.351E-02,6.5803,0.961,10.43,0.9325,29.542,1.335,55.406,0.6205,135.37,1.015,196.71,1.397,264.18,4.28,306.86,6.48,407.38,9.365,538.45,13.83,443.43,13.3,459.65,16.55,1202.4,127.6,2687,800.4,36664,1.011E+04,28548,1.011E+04,-99.99,-99.99
Stripe82X,3997,2.86E-03,8.694E-03,-99.99,-99.99,-99.99,-99.99,6.968,0.6167,23.942,0.3591,48.721,0.5457,53.271,0.6393,63.181,1.801,60.669,3.576,71.38,5.162,106.07,7.308,270.41,9.464,532.14,18.62,1593.3,116.2,5772,784.7,78976,1.095E+04,57438,1.111E+04,-99.99,-99.99
Stripe82X,4001,2.445E-03,1.531E-02,-99.99,-99.99,-99.99,-99.99,12.374,0.7795,21.822,0.3513,24.082,0.4335,38.667,0.6264,46.214,2.089,76.258,3.477,102.66,5.503,135.29,7.129,195.72,7.633,192.32,12.12,439.5,103,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4007,3.564E-03,7.141E-03,-99.99,-99.99,7.6702,1.142,13.856,1.169,36.483,0.5181,101.43,0.8824,158.06,1.264,202.49,4.131,265.35,5.794,324.59,9.842,423.14,13,295.41,10.04,239.24,13.88,460.61,112.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4010,-9.999E+01,1.326E-02,-99.99,-99.99,-99.99,-99.99,4.2222,0.9335,24.192,0.4621,95.205,0.8473,161.19,1.144,243.72,3.753,289.98,6.4,414.44,9.503,533.4,13.71,406.66,12.2,337.93,15.21,563.8,134.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4019,-9.999E+01,5.944E-03,-99.99,-99.99,-99.99,-99.99,4.9634,0.5668,9.3684,0.2539,15.06,0.3479,24.7,0.5236,31.618,1.739,45.536,3.367,62.085,5.494,91.328,7.063,127.07,6.353,102.15,11.75,474.66,111.4,2036,742.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4020,-9.999E+01,4.417E-03,-99.99,-99.99,10.162,1.115,11.368,0.7389,17.432,0.3225,26.476,0.4316,29.052,0.5665,30.491,1.817,28.762,3.329,39.483,5.366,53.876,6.946,89.048,5.521,106.37,10.74,254.83,101,1889.8,816.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4021,8.479E-03,3.755E-02,6.3497,1.008,10.589,0.9995,19.835,1.137,35.567,0.4873,86.408,0.795,141.32,1.159,197.63,3.874,253.99,6.371,321.27,9.229,388.83,13.53,313.64,10.35,244.36,13.44,292.43,124.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4028,-9.999E+01,3.34E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,4.5028,0.249,17.213,0.4355,29.443,0.6536,40.632,2.308,58.974,5.799,75.857,9.573,78.761,12.85,60.149,5.413,32.481,11.04,286.3,135.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4029,-9.999E+01,9.215E-03,-99.99,-99.99,14.09,1.272,15.005,0.7788,21.964,0.3514,30.865,0.4599,37.938,0.5539,42.479,1.665,50.918,2.713,69.998,4.158,95.398,6.326,94.891,5.883,147.78,11.53,749.99,105.3,2590.7,717.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4031,1.345E-03,3.802E-03,-99.99,-99.99,-99.99,-99.99,7.1538,1.537,30.451,0.6121,133.69,1.123,234.94,1.692,324.77,5.911,384.13,6.034,511.25,9.797,639.16,13.15,465.61,13.5,310.47,15.21,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4034,2.632E-03,7.31E-03,-99.99,-99.99,-99.99,-99.99,5.3146,0.7781,24.622,0.4235,75.717,0.7496,122.28,0.9904,166.06,3.072,252.54,4.818,318.35,7.475,388.32,11.75,207.41,8.089,182.32,11.85,273.03,106.6,1895.1,849,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4039,2.502E-03,7.757E-03,-99.99,-99.99,-99.99,-99.99,5.6908,0.7785,19.236,0.3693,53.477,0.615,73.626,0.8393,104.74,2.776,143.77,4.731,201.67,7.434,291.62,11.86,370.19,11.11,459.65,17.01,1267.4,101.8,2635.2,667.1,42035,1.076E+04,-99.99,-99.99,-99.99,-99.99
Stripe82X,4051,2.415E-03,-9.999E+01,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,9.0082,0.3549,37.141,0.6277,65.171,0.9515,88.999,3.364,82.328,5.629,174.36,9.274,152.24,10.82,192.32,7.693,170.93,11.97,362.1,128.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4053,3.465E-03,1.146E-02,-99.99,-99.99,8.5166,0.8309,20.928,0.9836,39.861,0.4664,87.314,0.716,136.76,1.012,184.13,3.093,250.05,5.746,326.31,9.35,433.3,10.99,285.51,9.422,316.25,15.81,1121.7,105,3873.6,676.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4054,1.141E-03,1.39E-03,-99.99,-99.99,-99.99,-99.99,1.8509,0.534,3.7534,0.2034,7.6069,0.3126,11.133,0.4598,9.2845,1.617,14.841,5.623,-99.99,-99.99,29.959,10.84,-99.99,-99.99,-99.99,-99.99,372.05,102.7,2866.2,671.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4059,9.09E-03,3.408E-02,8.9323,0.9888,22.029,1.129,22.488,0.9197,25.223,0.3733,40.932,0.5076,36.844,0.5342,35.258,1.541,59.062,2.689,71.495,4.144,92.768,6.365,161.59,7.272,260.63,14.86,518.59,128.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4060,-9.999E+01,2.513E-03,7.2631,0.8532,13.171,0.895,15.407,0.8289,24.009,0.3649,26.909,0.4332,37.021,0.5923,41.529,1.898,51.241,2.724,62.327,4.091,90.222,6.372,155.61,6.847,233.79,13.56,553.59,98.55,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4073,1.864E-02,7.012E-02,-99.99,-99.99,-99.99,-99.99,94.836,0.3699,95.059,0.1426,116.97,0.2456,140.79,0.4646,222.02,1.465,207.11,5.791,254.91,9.257,379.42,11.18,572.3,15.45,804.69,24.14,1867.3,105,5566.2,704.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4074,-9.999E+01,1.852E-03,-99.99,-99.99,17.059,0.9282,29.605,1.018,37.602,0.4324,44.379,0.5059,44.541,0.628,50.823,1.906,53.356,3.269,49.498,5.133,52.451,6.026,91.797,5.691,95.242,11.91,265.79,105.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4087,-9.999E+01,1.051E-02,-99.99,-99.99,-99.99,-99.99,8.7793,0.7541,23.12,0.3815,52.941,0.5982,77.262,0.8808,115.39,2.677,151.06,5.602,217.01,9.11,338.95,10.98,570.72,16.55,739.99,22.94,1654.6,103.7,3482.5,668.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4096,3.123E-03,-9.999E+01,-99.99,-99.99,-99.99,-99.99,2.612,0.5631,8.2877,0.2528,19.2,0.3994,38.452,0.6229,49.758,2.025,85.813,3.361,136.07,5.204,258.9,6.284,575.47,16.11,834.88,24.21,1333.7,104.5,3825.7,696.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4111,8.771E-03,3.417E-02,-99.99,-99.99,-99.99,-99.99,25.339,0.9781,55.326,0.5201,77.549,0.6669,93.506,0.8883,123.15,2.586,178.39,3.379,170.27,5.16,253.49,6.129,530.18,15.38,872.62,26.18,2220.5,107.1,7060.3,719.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4112,-9.999E+01,4.067E-03,-99.99,-99.99,10.808,0.9023,6.1876,0.5699,7.8359,0.2265,9.4137,0.289,10.001,0.3881,11.581,1.343,13.668,2.639,14.293,4.025,17.79,6.277,58.617,5.1,56.915,10.87,283.45,101.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4118,1.698E-03,5.994E-03,-99.99,-99.99,-99.99,-99.99,4.7519,0.5417,9.4088,0.2446,15.981,0.3548,23.374,0.5072,29.212,1.68,52.979,3.233,40.948,5.168,66.121,5.966,131.47,6.705,199.91,13.39,419.73,113.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4122,-9.999E+01,3.259E-03,34.472,1.551,66.017,1.417,65.932,1.444,71.23,0.577,79.772,0.6462,74.763,0.7476,81.111,2.044,91.37,3.288,77.476,5.046,105.83,5.907,199.91,7.996,271.66,14.4,303.36,108,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4127,4.423E-03,2.063E-02,-99.99,-99.99,-99.99,-99.99,6.6137,0.3413,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,53.071,1.141,107.15,2.775,117.88,4.156,137.21,6.314,245.94,10.08,353.53,15.91,728.42,104.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4134,-9.999E+01,5.021E-03,-99.99,-99.99,-99.99,-99.99,9.7228,0.8332,15.62,0.3483,21.471,0.4681,38.36,0.7403,48.662,2.564,59.383,5.583,95.467,9.08,121.12,10.87,162.79,20.19,152.48,25.16,424.74,111.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4136,6.106E-03,1.305E-02,-99.99,-99.99,-99.99,-99.99,40.529,1.236,53.199,0.5214,56.88,0.5859,81.383,0.8382,100.65,2.587,109.42,3.309,170.1,5.16,229.83,6.085,375.69,11.65,490.71,18.16,913.75,152.6,3883.5,943.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4139,-9.999E+01,6.976E-03,-99.99,-99.99,-99.99,-99.99,15.015,0.7553,26.692,0.371,47.902,0.5221,61.449,0.6759,86.689,2.107,100.44,3.363,133.35,5.208,188.9,6.104,241.23,8.684,333.91,16.03,854.86,118,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4147,-9.999E+01,2.836E-03,-99.99,-99.99,8.0085,0.8264,16.815,0.8155,22.616,0.3596,36.587,0.4866,45.115,0.582,49.008,1.74,44.284,8.083,63.011,13.51,83.221,13.59,129.91,6.885,220.81,14.13,681.97,107.5,3379.3,719.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4159,-9.999E+01,2.379E-03,-99.99,-99.99,-99.99,-99.99,8.2883,0.6266,12.367,0.2708,20.608,0.3771,25.594,0.4991,35.681,1.659,33.74,9.325,36.12,10.79,57.698,13.81,69.571,5.496,85.041,11.65,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4174,3.155E-03,9.968E-03,10.57,0.9544,16.854,0.9076,12.226,0.7311,18.033,0.321,22.556,0.4015,32.509,0.5591,40.712,1.816,42.714,7.728,52.343,13.72,64.165,9.821,117.28,6.685,93.676,12.46,918.23,116.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4194,6.751E-03,1.749E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,6.1947,0.3277,27.346,0.5989,51.809,0.8963,74.349,3.212,121.12,13.38,191.08,23.8,200.06,26.46,287.89,10.08,374.65,16.86,1347.3,137,5116.2,841,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4196,-9.999E+01,1.002E-02,-99.99,-99.99,23.503,1.1,20.321,0.8575,25.212,0.3656,30.769,0.4431,33.628,0.5515,43.181,1.762,65.205,3.671,66.507,5.549,104.37,7.311,232.72,8.843,249.36,13.96,492.98,139.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4209,9.686E-03,2.729E-02,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,1.4997,0.2019,5.391,0.324,14.5,0.5351,29.537,2.059,58.127,6.433,90.624,10.12,172.57,13.76,253.06,9.11,304.53,14.31,579.82,120.5,2131,817.9,33718,1.045E+04,-99.99,-99.99,-99.99,-99.99
Stripe82X,4211,-9.999E+01,1.633E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.5189,0.1557,2.0618,0.2507,5.8065,0.3937,12.601,1.41,-99.99,-99.99,-99.99,-99.99,91.523,17.76,200.27,8.612,293.24,16.71,835.65,168.8,3079.1,1019,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4212,-9.999E+01,2.895E-03,28.889,1.417,74.489,1.393,78.222,1.588,101.85,0.7028,96.035,0.7395,94.606,0.8704,105.53,2.617,92.707,7.568,113.86,12.88,174.68,14.71,414.6,12.85,658.3,22.38,1667,116.5,3812.6,1056,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4214,-9.999E+01,9.725E-03,15.379,1.129,21.745,1.013,31.966,1.317,74.627,0.6716,162.53,1.024,235.68,1.296,286.18,4.035,305.99,12.43,370.12,22.3,425.89,26.18,296.5,10.38,290.82,15.41,1442.4,140.1,3980.5,869.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4217,6.895E-03,1.571E-02,-99.99,-99.99,-99.99,-99.99,7.3548,0.5884,12.58,0.2768,12.881,0.3259,12.806,0.3983,18.478,1.319,46.467,7.493,59.716,13.26,80.84,10.48,134.16,7.647,164.14,13.79,350.61,136,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4220,4.745E-03,1.169E-02,-99.99,-99.99,-99.99,-99.99,11.097,0.7124,17.643,0.3282,27.983,0.4477,57.69,0.6461,77.959,2.043,117.22,13.11,160.38,22.16,188.76,23.69,232.72,9.076,215.39,14.43,347.34,125.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4222,3.739E-03,1.038E-02,38.357,1.683,57.311,1.371,55.667,1.748,91.269,0.794,177.33,1.188,229.48,1.515,298.13,5.068,241.47,12.24,260.56,22.57,404.82,20.82,405.53,12.98,486.66,18.01,1267.7,142,2523.6,969.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4225,3.027E-03,9.59E-03,-99.99,-99.99,20.367,1.138,25.313,0.9821,37.134,0.4419,52.393,0.5658,56.195,0.7024,65.016,2.25,92.873,8.045,97.138,14.27,151.34,14.82,196.26,8.439,264.01,15.05,642.86,120.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4231,2.442E-03,7.686E-03,44.118,1.782,89.423,1.555,72.86,1.537,96.054,0.682,99.755,0.7382,100.36,0.8631,102.99,2.472,128.48,3.677,154.81,5.591,212.4,7.409,408.53,12.66,632.74,21.51,1779,120.1,4637.3,805.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4235,3.374E-03,1.743E-02,7.6159,1.115,29.397,1.364,16.657,0.8478,29.646,0.4002,35.075,0.484,49.679,0.6707,64.244,2.152,81.498,9.411,91.708,10.86,148.37,14.03,222.65,8.461,259.43,14.53,642.71,113.4,2691.7,1104,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4241,-9.999E+01,5.168E-03,-99.99,-99.99,-99.99,-99.99,5.374,0.5632,11.527,0.2663,26.432,0.4176,37.468,0.577,42.125,1.832,65.42,3.596,83.578,5.52,95.461,7.306,174.27,7.842,319.76,15.35,1162.9,128.8,2865.6,865.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4253,2.859E-03,1.553E-03,-99.99,-99.99,8.9509,0.7758,21.82,0.9273,27.01,0.3943,35.042,0.4976,34.503,0.5797,40.298,1.821,64.235,3.311,59.071,4.261,101.9,7.16,216.98,8.245,328.72,15.45,960.82,115.4,2731.7,1041,42447,1.029E+04,33911,1.021E+04,33366,1.108E+04
Stripe82X,4258,-9.999E+01,7.916E-03,-99.99,-99.99,60.097,1.398,62.07,1.421,70.669,0.5795,86.318,0.6905,80.092,0.7929,79.178,2.264,100.76,3.759,102.99,5.465,132.82,7.308,225.33,8.788,328.42,15.76,657.87,123.8,2671.9,1074,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4260,-9.999E+01,4.397E-03,-99.99,-99.99,13.909,1.101,4.6565,0.5402,8.0803,0.2311,8.2539,0.2938,9.7044,0.4066,10.488,1.403,34.4,3.681,32.829,5.402,33.211,7.215,63.274,5.188,75.653,10.44,348.33,117.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4263,-9.999E+01,2.572E-03,11.499,0.8352,20.229,1.067,24.323,1.107,38.011,0.4751,75.706,0.7116,123.5,1.025,162.22,3.261,194.04,6.583,251.02,10.05,343.26,13.72,389.07,12.06,358.45,16.49,1122.3,125.1,5471.5,797.9,64799,1.031E+04,41707,1.023E+04,-99.99,-99.99
Stripe82X,4264,1.623E-03,8.291E-03,-99.99,-99.99,-99.99,-99.99,2.0651,0.7104,11.325,0.3171,43.456,0.5823,77.666,0.8699,110.57,2.897,152.37,5.83,202.23,7.736,241.13,13.16,185.36,7.971,148.6,12.04,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4267,1.387E-03,7.73E-03,-99.99,-99.99,16.772,0.9789,19.437,0.863,24.475,0.3598,31.939,0.4535,31.069,0.553,32.281,1.701,49.533,3.312,43.219,4.153,66.069,6.966,128.95,6.834,215.39,13.35,334.83,114.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4272,-9.999E+01,8.403E-03,-99.99,-99.99,-99.99,-99.99,9.2668,0.7756,15.586,0.3445,38.873,0.5442,59.528,0.7262,83.577,2.323,113.38,5.776,144.95,7.816,203.27,13.09,254.93,9.433,301.18,15.66,421.69,112.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4273,3.598E-03,4.131E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,2.2196,0.2371,8.2355,0.3764,27.43,0.6473,45.606,2.326,72.402,5.817,106.01,7.591,151.19,12.86,179.15,7.704,108.25,11.8,462.91,108.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4276,2.297E-03,2.009E-03,-99.99,-99.99,-99.99,-99.99,2.9189,0.7563,13.414,0.3407,45.823,0.6049,75.595,0.8845,100.78,2.933,141.7,4.639,193.52,6.642,251.32,13.52,147.78,7.389,133.05,11.97,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4278,1.451E-03,2.072E-03,-99.99,-99.99,-99.99,-99.99,2.1908,0.6667,7.3819,0.2761,25.418,0.488,43.676,0.7119,60.816,2.469,72.816,4.583,116.74,6.589,128.33,13.47,102.71,6.882,59.817,12.26,-99.99,-99.99,2314.3,1109,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4284,9.545E-04,2.986E-03,7.8825,1.043,12.641,1.064,9.8824,0.6839,14.471,0.2938,16.67,0.3617,20.443,0.4947,27.908,1.697,40.308,3.33,54.109,4.208,77.223,6.995,119.9,6.475,185.88,12.83,648.69,107.7,2100.6,732.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4285,1.673E-03,1.061E-02,32.386,1.394,64.809,1.594,69.775,1.535,70.16,0.5893,80.32,0.6827,77.145,0.7946,83.95,2.376,86.692,2.725,103.5,3.745,168.46,7.532,303.13,10.31,506.32,19.24,1320.3,113.3,4428,760.9,49209,1.126E+04,-99.99,-99.99,-99.99,-99.99
Stripe82X,4287,1.858E-03,4.591E-03,6.3604,0.8729,19.932,1.005,17.415,0.8342,25.826,0.3822,32.701,0.484,50.295,0.6438,58.859,1.966,73.027,3.331,107.18,4.254,154.73,7.072,206.84,8.273,211.46,13.96,576.53,111.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4290,9.995E-04,4.92E-03,-99.99,-99.99,-99.99,-99.99,21.329,1.128,33.535,0.4728,66.31,0.7228,90.276,0.975,122.93,3.332,158.16,4.725,198.6,6.722,264.08,13.78,211.26,8.028,204.37,13.28,915.9,129.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4292,8.331E-04,2.577E-03,-99.99,-99.99,-99.99,-99.99,3.0899,0.6789,4.4076,0.2459,9.1064,0.3898,18.671,0.59,24.999,2.152,41.934,4.61,57.079,6.639,72.142,13.58,105.98,6.571,43.534,11.88,428.22,116.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4295,1.36E-02,5.394E-02,-99.99,-99.99,12.286,1.034,13.778,1.024,31.572,0.4862,83.892,0.7634,128.06,1.127,177.96,3.826,238.49,4.784,299.58,6.773,389.27,13.89,334.22,11.03,351.26,16.51,1018.5,142.1,2520.1,918.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4303,1.89E-03,6.615E-03,-99.99,-99.99,-99.99,-99.99,1.9019,0.396,4.5054,0.1897,8.8578,0.2826,15.932,0.3983,28.717,1.39,49.802,3.293,63.326,4.284,87.38,7.011,200.64,7.825,290.55,15.4,879.81,116.3,2774.8,758.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4304,1.895E-03,5.871E-03,-99.99,-99.99,-99.99,-99.99,2.47,0.5521,8.2711,0.2539,16.121,0.3837,19.831,0.5116,24.623,1.8,32.214,2.653,47.479,3.788,72.379,7.489,130.5,6.525,199.35,12.96,452.99,111.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4306,-9.999E+01,2.481E-03,9.3852,1.164,21.525,1.306,9.7032,0.7714,18.42,0.3629,31.91,0.5329,59.329,0.7594,74.252,2.406,113.6,5.821,137.84,7.715,178.26,13,230.58,8.993,201.2,12.27,789.31,121.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4316,2.31E-03,3.36E-03,-99.99,-99.99,-99.99,-99.99,5.1503,0.7453,11.979,0.3138,24.779,0.4832,46.636,0.7322,65.374,2.445,95.622,4.684,123.89,6.726,194.42,13.79,332.37,10.97,357.46,16.09,609.42,129,2319.2,860.7,67127,1.138E+04,28145,1.096E+04,-99.99,-99.99
Stripe82X,4321,2.032E-03,6.333E-03,-99.99,-99.99,-99.99,-99.99,3.6377,0.6817,10.007,0.2902,31.355,0.5017,53.44,0.7268,73.001,2.446,105.08,5.8,143.41,7.759,186.36,13.02,198.44,7.938,160.26,13.3,465.19,114.5,1925.8,763.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4329,1.236E-03,4.521E-03,6.4961,0.7007,12.583,0.9737,30.533,1.093,46.707,0.4951,52.529,0.5778,72.051,0.7782,81.892,2.358,87.87,2.709,118.42,3.771,153.62,7.607,227.84,8.658,245.71,14.74,745.48,128.8,2732.7,904.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4334,1.153E-03,2.629E-03,-99.99,-99.99,-99.99,-99.99,3.3487,0.6349,6.9556,0.2761,25.762,0.4998,43.418,0.6904,60.476,2.25,90.878,5.779,106.48,7.715,114.2,13.02,100.93,5.854,58.509,10.59,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4342,-9.999E+01,6.991E-03,6.3751,0.774,18.782,1.182,12.572,0.7556,21.831,0.3559,25.107,0.4143,29.801,0.5513,38.022,1.871,59.483,2.624,63.57,3.66,94.327,7.415,265.97,9.841,384.08,17.28,620.57,121,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4365,8.043E-03,3.411E-02,25.782,2.174,108.8,2.55,105.45,0.3691,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,144.09,1.037,196.17,3.488,151.15,4.386,184.31,7.112,-99.99,-99.99,-99.99,-99.99,1149.2,123.9,2403.2,830.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4378,2.447E-03,4.956E-03,6.5356,0.7164,9.8496,0.9628,9.6008,0.7258,14.969,0.3173,18.833,0.3917,30.067,0.5893,30.269,1.943,49.103,4.547,79.097,6.585,88.142,13.47,115.78,7.062,145.49,13.24,386.5,129.1,-99.99,-99.99,36169,1.028E+04,23290,1.032E+04,-99.99,-99.99
Stripe82X,4387,3.311E-03,5.354E-03,-99.99,-99.99,-99.99,-99.99,7.3137,0.6041,15.427,0.2962,38.381,0.4798,56.255,0.6526,82.099,2.052,112.87,4.574,146.28,6.631,189.85,13.66,155.32,7.766,199.54,13.97,721.41,126.2,2880.4,866.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4395,1.681E-03,6.788E-03,16.891,0.9615,34.257,1.14,31.543,1.076,39.052,0.4491,42.214,0.515,40.791,0.62,48.697,1.982,67.637,2.612,58.711,3.652,88.275,7.422,141.65,7.366,207.22,14.09,629.51,133.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4398,1.242E-03,-9.999E+01,-99.99,-99.99,-99.99,-99.99,2.182,0.6332,5.7315,0.247,15.454,0.4142,30.468,0.6398,40.353,2.252,46.267,4.503,77.746,6.557,248.86,13.67,623.49,17.46,964.78,27.01,2311.5,140.4,7788.3,933.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4407,1.156E-02,5.763E-02,60.583,1.87,64.405,1.574,75.394,0.3393,76.083,0.1369,105.97,0.2119,121.28,0.3275,197.69,1.087,234.82,4.751,314.21,6.783,483.01,13.8,616.06,17.25,892.13,27.66,2733,120.8,8514.9,837.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4409,1.627E-03,5.038E-03,-99.99,-99.99,-99.99,-99.99,4.6732,0.6617,7.5601,0.2616,17.693,0.4264,28.007,0.633,41.104,2.207,45.955,6.074,54.248,8.556,74.636,13.64,56.238,5.792,54.705,11.16,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4414,2.047E-03,9.317E-03,7.6981,0.702,8.9792,0.9424,20.3,1.618,66.894,0.7158,199.26,1.255,313.31,1.786,424.55,5.986,449.69,4.916,562.49,6.869,690.35,13.83,467.33,13.55,387.28,17.43,769.14,172.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4418,2.771E-02,9.781E-04,7.6705,1.44,12.038,1.424,27.703,1.432,89.185,0.7313,263.05,1.263,363.82,1.71,424.24,5.133,510.85,6.397,596.13,8.954,737.66,13.95,718.5,20.12,1250.9,33.77,7304.7,123.9,31482,818,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4420,2.478E-03,4.21E-03,9.8721,1.487,25.732,1.552,26.402,0.9953,35.681,0.4424,39.059,0.5117,35.839,0.5591,44.328,1.764,83.981,3.563,71.472,4.962,92.935,7.395,141.65,7.224,201.94,13.53,627.55,131.7,2773,901.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4421,6.096E-03,2.513E-02,14.613,1.78,44.241,1.894,26.477,1.003,36.289,0.4355,38.034,0.4906,35.348,0.5797,46.688,1.886,74.807,3.493,76.63,4.883,90.224,7.421,181.65,8.356,250.97,14.81,372.84,129.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4422,1.158E-03,5.313E-03,-99.99,-99.99,7.8982,1.501,11.72,0.9892,27.395,0.4383,72.352,0.7235,105.57,1.003,146.68,3.286,185.58,6.176,224.01,8.746,309.31,13.73,198.07,8.121,178.99,12.89,641.13,124.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4424,1.023E-03,1.962E-03,-99.99,-99.99,8.2367,1.25,15.944,1.132,34.114,0.4912,88.634,0.7977,126,1.109,172.17,3.633,206.55,6.201,262.05,8.778,325.02,13.75,254.93,9.433,250.05,13.25,586.27,138.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4437,2.292E-03,7.022E-03,-99.99,-99.99,-99.99,-99.99,10.796,0.9263,26.264,0.4176,69.578,0.7027,102.99,0.9887,143.5,3.3,197.89,4.695,256.94,6.61,338.39,13.73,235.52,8.479,209.52,13.2,383.4,142.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4441,8.046E-04,1.824E-03,-99.99,-99.99,-99.99,-99.99,2.555,0.5373,5.5458,0.2185,8.7332,0.3179,13.173,0.4703,20.104,1.715,36.546,4.61,41.337,6.453,64.927,13.57,80.394,6.271,113.56,12.61,329.76,124.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4442,-9.999E+01,3.442E-03,-99.99,-99.99,-99.99,-99.99,6.9466,1.154,17.678,0.4685,62.54,0.8005,105.78,1.238,148.46,3.682,189.31,5.343,242.63,7.623,300.27,14.78,234.65,8.917,193.56,13.16,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4446,1.207E-03,6.858E-03,14.168,1.69,53.748,1.911,63.102,1.508,79.765,0.6381,83.516,0.7015,91.654,0.7882,102.71,2.26,150.55,3.63,156.21,4.94,198.42,7.518,368.83,12.17,475.15,19.48,1833.9,133,5190.1,897.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4448,1.15E-03,8.354E-04,-99.99,-99.99,-99.99,-99.99,2.2227,0.4968,2.19,0.1717,2.9893,0.2535,4.9748,0.3935,8.3248,1.494,13.701,4.584,15.784,6.427,30.84,13.55,43.095,5.775,65.227,12.2,336.47,129.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4449,6.372E-03,5.889E-03,-99.99,-99.99,-99.99,-99.99,2.0042,0.6473,2.1917,0.2457,4.6775,0.3793,6.6665,0.5493,13.111,1.853,20.892,6.102,27.669,8.703,37.928,13.62,109.45,7.114,147.38,12.97,546.23,124.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4456,9.949E-04,3.1E-03,-99.99,-99.99,7.0938,1.03,10.771,0.8487,21.654,0.3963,54.219,0.6452,80.282,0.843,105.85,2.625,134.46,6.241,192.82,8.55,240.44,13.55,178.33,8.203,160.41,13.47,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4467,1.031E-03,1.511E-03,-99.99,-99.99,-99.99,-99.99,1.6293,0.7175,6.9323,0.2863,24.844,0.5068,42.14,0.7627,56.397,2.622,84.558,4.673,101,6.492,115.42,13.59,93.074,6.794,98.816,12.94,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4476,1.772E-03,5.739E-03,-99.99,-99.99,25.12,1.084,37.349,1.165,40.697,0.4639,48.524,0.5532,45.937,0.6707,45.568,2.078,50.912,3.059,61.08,4.178,93.401,7.904,158.94,7.788,272.66,15.27,508.55,129,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4479,4.163E-03,1.247E-02,17.451,1.221,31.814,1.214,59.209,0.3375,89.491,0.1342,122.04,0.2563,154.04,0.4159,203.11,1.361,234.78,5.568,337.65,7.72,527.61,14.99,715.86,19.33,1000.1,29,3118.4,139.4,9373.8,896.5,61489,1.008E+04,20848,1.022E+04,-99.99,-99.99
Stripe82X,4488,5.264E-04,1.248E-03,-99.99,-99.99,6.6597,1.119,8.87,0.683,12.864,0.2972,16.13,0.392,22.731,0.5205,32.805,1.663,38.186,3.481,44.822,4.791,68.337,7.267,97.191,6.512,68.427,11.5,338.61,134.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4495,1.842E-02,7.163E-02,13.127,1.069,37.089,1.178,25.081,1.083,41.022,0.4841,46.609,0.5873,76.364,0.8706,97.464,2.836,99.515,2.933,137.59,4.261,181.79,8.091,376.73,12.43,528.72,20.09,1248.8,136.6,4365.4,1222,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4504,3.19E-03,3.084E-03,-99.99,-99.99,-99.99,-99.99,7.2122,0.9722,7.6217,0.3521,12.264,0.5053,20.439,0.7787,33.832,2.994,44.788,5.21,58.782,7.41,82.46,14.49,177.51,7.988,240.78,15.41,1001.3,132.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4510,8.643E-03,2.684E-02,22.865,1.279,41.786,1.209,58.641,0.3343,84.339,0.1349,104.31,0.2295,154.07,0.3852,184.05,1.362,255.92,5.38,334.74,7.69,425.21,14.81,566.01,15.85,640.95,21.15,1125.7,129.3,2630.4,1194,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4512,1.714E-03,1.793E-03,-99.99,-99.99,-99.99,-99.99,3.1043,0.7624,17.589,0.3993,75.698,0.7645,131.27,1.05,183.3,3.281,270.62,6.273,371.11,8.752,478.95,13.75,367.14,11.75,339.8,15.97,400.71,150.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4531,-9.999E+01,3.61E-03,-99.99,-99.99,16.686,0.9287,15.774,0.8439,18.97,0.3415,20.172,0.4014,18.412,0.5432,20.866,1.548,28.568,2.872,19.169,4.041,41.837,7.712,94.195,5.934,132.08,11.89,472.24,124.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4544,-9.999E+01,1.554E-03,-99.99,-99.99,-99.99,-99.99,7.0261,0.8066,11.005,0.3136,24.286,0.493,42.797,0.7532,58.104,2.644,75.826,5.352,100.6,7.505,143.32,14.63,122.02,6.955,86.701,11.79,401.45,158.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4557,2.771E-03,1.114E-02,23.357,1.368,35.115,1.217,27.151,1.021,36.855,0.4423,35.14,0.4674,47.419,0.6496,53.568,1.843,60.825,3.102,68.537,4.123,76.971,7.723,128.71,7.208,191.08,13.57,734.45,128.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4558,1.115E-02,6.539E-02,262.12,4.035,357.81,3.008,228.63,2.652,265.36,1.115,213.66,1.047,224.58,1.235,343.09,3.774,295.57,3.793,352,5.163,502.88,7.716,1087.5,28.27,1614.5,41.98,2349.9,123.2,5250,818,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4585,2.337E-03,8.847E-03,-99.99,-99.99,18.997,1.227,20.438,0.8972,27.052,0.3814,27.618,0.4281,27.31,0.5353,29.084,1.71,56.256,3.071,53.343,4.112,71.03,7.807,114.51,6.527,160.11,12.01,356.95,124.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4591,3.791E-03,1.18E-02,-99.99,-99.99,-99.99,-99.99,7.7043,0.7797,16.829,0.3467,35.887,0.5383,55.911,0.7772,74.393,2.656,93.42,3.09,139.74,4.268,196.33,7.957,269.42,9.968,326.61,15.68,1004,129.5,2374.9,854.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4592,2.407E-03,5.644E-03,-99.99,-99.99,-99.99,-99.99,8.6724,1.003,57.912,0.5907,190.74,1.068,305.11,1.526,409.62,4.588,557.61,6.429,706.12,8.975,909.13,13.91,840.28,22.69,1011.2,29.32,2579.1,137.2,4912.1,890.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4596,1.326E-03,1.818E-03,-99.99,-99.99,-99.99,-99.99,4.4506,0.7005,19.915,0.3804,68.626,0.6931,114.47,0.9272,161.54,2.972,240.42,6.189,318.99,8.89,413.97,13.66,238.36,9.058,169.99,12.92,369.93,140.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4598,-9.999E+01,1.42E-03,-99.99,-99.99,-99.99,-99.99,1.5538,0.3933,2.8911,0.1573,6.1668,0.2448,13.698,0.3877,25.705,1.398,30.663,4.955,38.325,7.403,100.74,14.56,162.64,7.807,152.2,14.15,830.07,128.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4602,2.624E-03,2.629E-02,8.4192,0.9156,13.223,0.9382,20.625,1.07,49.206,0.5363,99.565,0.7965,146.31,1.141,170.56,3.548,218.68,5.12,263.48,7.561,280.68,14.65,234.44,8.44,223.27,13.17,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4613,3.024E-03,2.206E-03,-99.99,-99.99,8.5639,0.8008,17.619,1.045,36.365,0.48,94.396,0.7929,132.19,1.071,179.63,3.395,224.03,6.176,313.93,8.657,394.2,13.51,351.58,11.6,376.73,15.82,988.35,132.7,2314.3,1023,39865,1.11E+04,30917,1.098E+04,-99.99,-99.99
Stripe82X,4615,-9.999E+01,2.124E-03,9.1946,0.9424,21.401,1.006,24.808,0.9229,26.202,0.3668,31.331,0.4386,32.156,0.5338,39.082,1.677,60.29,3.498,52.48,4.717,71.996,7.285,167.81,7.887,187.6,14.07,413.45,158.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4623,7.132E-03,1.661E-04,-99.99,-99.99,-99.99,-99.99,7.2475,1.114,15.855,0.4265,43.06,0.7062,65.369,1.046,83.76,3.711,97.49,5.181,143.17,7.508,229.66,14.76,207.22,8.289,178.66,13.4,795.5,145.9,-99.99,-99.99,46312,1.023E+04,29127,1.021E+04,-99.99,-99.99
Stripe82X,4624,8.046E-03,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.81022,0.3695,2.177,0.1624,6.6158,0.2686,15.54,0.3978,21.757,1.266,38.829,3.505,60.483,4.862,70.949,7.413,90.204,6.224,100.1,12.21,331.46,162.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4625,6.254E-03,1.669E-02,40.973,1.755,92.656,1.735,86.577,1.74,123.7,0.7793,117,0.819,122.44,1.004,108.97,2.79,99.012,2.977,105.02,4.122,133.35,7.768,257.77,9.28,435.34,17.41,847.94,120.5,2658.3,814.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4626,1.553E-03,9.428E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,1.9308,0.1993,6.0925,0.3345,15.661,0.5121,20.52,1.742,35.911,6.072,67.611,8.499,93.769,13.41,129.43,6.989,120.46,12.53,369.02,126.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4630,2.787E-03,1.188E-02,-99.99,-99.99,10.9,0.6711,8.5932,0.721,15.038,0.3278,22.681,0.4604,34.45,0.6201,40.554,1.999,24.799,3.417,68.766,4.785,51.576,7.207,141,7.614,157.92,13.11,513.73,132.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4636,1.674E-02,1.202E-01,223.32,3.926,274.77,2.821,376.1,3.686,543.42,1.685,757.95,2.046,1083.3,2.817,1124.1,7.869,990.61,6.108,1256.4,8.237,1857.5,15.45,3188.8,76.53,4634.7,97.33,14611,138.4,28425,881,69848,1.079E+04,-99.99,-99.99,-99.99,-99.99
Stripe82X,4645,-9.999E+01,5.182E-03,-99.99,-99.99,13.948,0.8567,14.51,0.888,21.585,0.3799,25.183,0.4734,35.641,0.7092,43.063,2.045,53.394,5.392,67.222,7.377,96.526,14.56,127.77,7.155,96.034,12.2,435.5,131,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4666,1.27E-03,4.106E-03,11.753,0.8309,28.696,0.8418,29.317,1.064,38.771,0.4652,42.401,0.5597,61.991,0.7191,71.403,2.228,73.541,2.803,108.75,3.96,151.41,5.693,276.46,9.952,317.71,16.2,718.17,134.4,3542.3,902.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4676,4.782E-03,1.495E-02,-99.99,-99.99,6.1765,0.7146,8.1971,0.6681,10.006,0.2621,16.192,0.3676,17.576,0.4658,27.273,1.634,44.17,2.934,56.606,4.082,92.62,7.838,168.59,7.924,206.27,15.68,513.77,139.3,2892.2,1290,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4678,1.755E-03,5.956E-03,36.598,1.652,101.94,1.755,92.515,1.749,105.88,0.7094,125.8,0.8177,119.85,0.9468,117.02,2.563,182.61,3.167,122.59,4.171,157.14,7.897,235.74,9.194,411.55,18.11,1094.8,141.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4692,8.288E-04,2.591E-03,-99.99,-99.99,-99.99,-99.99,3.4877,0.52,4.8163,0.2028,6.9856,0.292,10.443,0.4052,14.218,1.467,14.096,2.707,24.583,3.827,25.591,5.622,39.195,5.291,22.02,10.61,389.07,149.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4696,1.803E-03,3.764E-03,-99.99,-99.99,-99.99,-99.99,3.4969,0.7011,12.223,0.3325,38.21,0.5617,61.557,0.7448,89.877,2.436,125.06,4.895,186.01,7.163,251.7,10.52,174.11,7.487,128.48,12.21,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4704,1.364E-03,4.624E-03,6.207,0.7819,6.5127,0.7954,12.202,0.7456,21.262,0.3466,34.462,0.4721,40.962,0.6226,42.328,1.934,38.837,3.621,50.752,6.231,64.817,8.042,148.47,7.423,273.92,16.44,825.11,128.7,2275.8,866.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4705,9.722E-04,1.955E-03,-99.99,-99.99,-99.99,-99.99,6.6219,0.5999,6.2972,0.2179,9.4637,0.3095,9.8949,0.4186,14.546,1.554,16.129,2.698,24.641,3.837,46.242,5.631,55.109,5.952,56.967,11.45,300.97,120.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4707,1.609E-03,5.049E-03,-99.99,-99.99,14.166,0.7409,11.895,0.7149,19.284,0.3355,22.991,0.4138,20.872,0.4842,25.125,1.543,52.516,2.758,43.808,3.863,71.047,5.663,103.28,6.507,167.04,12.03,329.38,116.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4716,-9.999E+01,1.549E-03,-99.99,-99.99,7.9656,0.7785,6.6789,0.6031,9.6691,0.2495,12.245,0.327,13.813,0.4461,16.433,1.545,24.16,3.615,18.742,6.313,21.86,7.93,61.211,5.876,69.251,12.88,337.21,126,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4720,6.703E-04,2.094E-03,-99.99,-99.99,10.47,0.8613,8.9961,0.6918,11.04,0.2705,15.126,0.3661,17.031,0.4973,21.858,1.712,41.459,6.179,88.076,11.14,82.96,14.39,-99.99,-99.99,-99.99,-99.99,404.43,128.6,-99.99,-99.99,51980,1.019E+04,-99.99,-99.99,-99.99,-99.99
Stripe82X,4728,1.21E-03,6.219E-03,11.403,0.7941,29.092,0.8117,19.287,0.8448,26.809,0.3726,29.517,0.431,29.223,0.5114,37.311,1.649,52.002,2.795,54.851,3.852,60.907,5.635,132.32,7.145,191.26,13.77,501.11,130,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4735,2.622E-03,8.231E-03,8.465,0.7432,39.217,0.9239,87.264,1.667,103.36,0.7028,136.37,0.8591,134.55,0.9822,119.21,2.575,73.621,2.817,93.105,3.886,123.86,5.668,290.29,10.45,625.79,22.53,1676.2,129.8,4029.8,832.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4739,1.684E-02,5.539E-02,-99.99,-99.99,9.088,0.8064,9.1734,0.6192,11.983,0.2588,20.53,0.3634,24.035,0.4591,30.413,1.457,71.787,2.833,63.821,3.81,108.24,5.614,198.44,8.93,289.22,14.46,870.48,129.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4747,2.348E-03,2.354E-02,-99.99,-99.99,-99.99,-99.99,7.9409,0.6805,21.655,0.353,43.78,0.5297,58.332,0.6942,91.059,2.286,108.08,2.887,148.71,3.941,230.03,5.774,514.31,15.43,700.85,22.43,1567.9,124.8,2456.8,838,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4758,2.18E-03,9.918E-03,-99.99,-99.99,-99.99,-99.99,19.56,0.9878,31.969,0.438,67.197,0.6585,93.096,0.8844,130.72,2.85,133.49,2.933,174.27,3.997,245.05,5.844,196.98,8.667,193.21,13.72,945.14,128.7,2209.2,855.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4759,9.137E-04,2.848E-03,-99.99,-99.99,7.9304,0.7242,8.2752,0.8548,14.545,0.3433,31.776,0.5402,53.58,0.7983,66.87,2.702,98.05,6.252,134.99,11.07,178.14,14.78,159.52,7.657,119.57,12.91,435.13,138.9,3794,899.3,34102,1.022E+04,-99.99,-99.99,-99.99,-99.99
Stripe82X,4766,8.248E-04,4.512E-03,-99.99,-99.99,7.5802,0.7262,8.4447,0.8343,16.59,0.3583,43.606,0.58,83.518,0.8686,115.89,2.816,142.33,4.922,182.14,7.064,225.33,10.54,240.34,9.373,178.17,12.83,404.76,122.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4771,1.13E-03,2.983E-03,-99.99,-99.99,-99.99,-99.99,2.4484,0.5864,8.4236,0.2687,18.615,0.4077,34.405,0.5952,49.153,2.05,75.005,6.278,137.81,11.25,144.27,14.95,165.82,8.125,140.1,13.87,473.17,139.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4778,1.193E-03,-9.999E+01,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,9.8234,0.4322,20.522,0.6013,32.688,1.487,49.796,4.787,71.084,7.114,84.567,10.42,105.98,6.889,75.098,11.94,397.72,139.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4781,9.764E-04,2.426E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,2.899,0.2055,10.544,0.3553,23.011,0.5569,33.649,1.952,52.019,6.204,62.308,11.03,85.612,14.56,89.955,6.027,57.442,11.32,375,146.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4784,1.373E-03,1.515E-03,13.303,0.9548,61.99,1.175,62.84,1.445,77.767,0.6144,103.27,0.7539,101.49,0.8626,101.63,2.378,150.22,3.743,128.64,6.328,167.1,8.153,279.79,9.793,564.97,20.34,1429.2,124,4334.3,836.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4791,7.522E-04,2.339E-03,-99.99,-99.99,-99.99,-99.99,9.0102,0.8046,19.249,0.3599,52.611,0.605,85.259,0.8696,119.07,2.786,159.75,6.315,229.82,11.21,281.33,14.89,224.51,8.756,177.67,13.33,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4793,1.465E-03,1.373E-03,-99.99,-99.99,-99.99,-99.99,2.5745,0.4639,2.3839,0.1635,3.3955,0.2323,6.89,0.3438,11.075,1.272,18.071,2.77,17.712,3.823,24.954,5.601,121.91,6.827,213.81,13.26,1155.6,120.1,4103.9,790.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4799,9.793E-04,7.308E-03,-99.99,-99.99,6.0188,0.5662,6.412,0.6104,11.312,0.2704,16.374,0.357,25.081,0.5016,29.277,1.634,39.506,2.807,54.938,3.874,72.355,5.663,70.864,5.527,70.864,10.77,321.6,121.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4804,4.915E-04,1.114E-03,-99.99,-99.99,6.2548,1.011,3.4309,0.6378,7.4619,0.2731,21.321,0.452,34.808,0.63,49.314,2.037,73.595,4.818,103.12,7.127,119.25,10.46,112.21,6.733,88.803,12.61,568.1,168.7,-99.99,-99.99,40859,1.064E+04,-99.99,-99.99,-99.99,-99.99
Stripe82X,4807,1.842E-03,4.046E-03,6.9941,0.9536,21.623,1.083,10.684,0.7126,15.323,0.3019,15.332,0.3557,15.422,0.4658,16.61,1.593,35.102,3.612,39.108,6.208,50.046,8.05,77.629,6.21,100.28,12.44,336.07,157.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4810,6.04E-04,1.897E-03,7.6846,1.732,7.2455,2.384,7.5956,0.654,7.8503,0.2465,9.4188,0.3042,10.561,0.4235,16.376,1.557,18.356,3.635,21.692,6.294,47.736,8.085,81.213,6.01,69.635,12.39,558.76,165.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4811,1.235E-03,6.051E-03,14.495,0.9626,34.403,0.989,39.095,1.188,52.582,0.5206,60.193,0.6019,59.729,0.7108,70.243,2.185,89.713,2.868,63.995,3.878,79.849,5.643,205.13,8,257.29,13.38,404.02,124,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4816,2.008E-03,2.569E-03,-99.99,-99.99,-99.99,-99.99,1.1438,0.4938,9.0767,0.2687,39.071,0.5157,66.1,0.6874,95.296,2.173,135.18,4.877,189.17,7.19,225.57,10.53,198.99,7.96,128.24,12.82,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4824,1.521E-03,3.719E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,1.2444,0.1884,3.6333,0.3023,6.8597,0.4569,14.64,1.593,26.677,4.807,36.677,6.994,35.212,10.41,56.758,5.846,71.322,12.41,421.23,133,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4825,3.24E-03,1.299E-02,9.7709,0.7713,29.71,0.8456,27.099,1.003,37.768,0.4494,46.843,0.5434,52.613,0.6261,65.024,1.918,104.25,2.886,116.66,3.955,162.14,5.767,273.42,10.12,464.76,18.13,1087.1,138.6,3535.9,931.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4831,1.454E-03,6.287E-03,8.9134,0.7658,20.262,0.7924,12.499,0.8162,19.094,0.359,23.341,0.4552,24.831,0.5786,32.062,1.917,45.732,2.788,46.39,3.852,60.695,5.633,79.804,6.225,90.454,12.03,368.15,138.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4832,7.503E-04,1.505E-03,-99.99,-99.99,-99.99,-99.99,7.3903,0.6149,15.627,0.3016,31.038,0.4438,37.83,0.5712,45.338,1.75,69.576,2.833,65.896,3.867,80.594,5.652,207.98,8.527,349,15.01,1002.1,117.8,2782.4,1099,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4833,1.853E-03,5.768E-03,-99.99,-99.99,-99.99,-99.99,8.1073,0.7394,14.564,0.3219,27.755,0.4718,42.247,0.6633,59.404,2.204,58.738,2.808,71.215,3.87,106.46,5.677,76.283,5.797,70.604,10.73,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4836,-9.999E+01,6.527E-03,-99.99,-99.99,-99.99,-99.99,2.8594,1.268,33.42,0.5882,169.59,1.119,318.29,1.751,449.61,6.025,460.35,6.451,630.86,11.42,792.32,15,645.1,17.42,447.12,17.88,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4838,5.855E-04,6.37E-03,-99.99,-99.99,7.1666,1.034,12.207,0.9473,23.882,0.4179,60.357,0.6639,88.881,0.951,120.48,3.277,147.52,6.266,194.87,11.18,226.93,14.73,137.03,7.126,92.22,11.9,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4845,2.862E-03,8.844E-03,17.448,0.9996,43.843,1.019,42.47,1.227,56.824,0.5455,54.818,0.5865,66.464,0.6912,72.606,2.055,101.21,2.863,132.81,3.952,194.12,5.793,362.43,11.6,460.92,18.44,758.71,132.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4850,5.026E-03,1.583E-02,17.196,1.386,75.611,2.001,92.812,1.763,106.24,0.7118,129.25,0.8272,121.8,0.95,128.51,2.634,178.8,3.849,135.83,6.38,175.48,8.162,229.52,8.951,426.61,17.92,1040.5,159.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4851,7.22E-04,4.181E-03,17.377,1.363,54.094,1.715,45.151,1.291,50.426,0.5194,55.44,0.5987,53.59,0.7235,53.606,2.273,53.677,3.69,46.133,6.321,75.378,8.018,136.4,6.82,188.81,13.59,492.29,113.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4853,7.715E-04,5.47E-03,7.3138,0.9773,9.8875,1.144,19.913,0.9359,31.703,0.4217,63.24,0.6134,89.288,0.8572,115.08,2.727,134.08,3.793,185.37,6.424,240.08,8.218,216.58,8.447,260.63,14.6,937.18,126.5,2546.7,848.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4865,4.21E-03,7.885E-03,-99.99,-99.99,9.0303,1.051,15.788,0.8068,21.336,0.3435,35.238,0.4651,44.618,0.6246,51.7,1.959,43.933,3.678,52.681,6.231,63.56,8.057,103,6.18,164.9,12.7,648.35,117.7,2904.8,780.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4867,4.568E-03,3.176E-02,56.654,1.683,78.589,1.357,90.405,0.3255,106.84,0.1389,118.99,0.2499,141.17,0.3953,202.38,1.295,210.5,3.024,281.78,4.129,370.96,5.94,453.34,13.6,596.52,20.88,1757.5,125.3,3321.6,844.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4870,8.946E-04,2.014E-03,-99.99,-99.99,-99.99,-99.99,51.397,1.326,61.779,0.5684,66.808,0.6347,75.513,0.7174,84.584,2.157,83.594,2.862,97.674,3.981,151.64,5.771,342.63,11.31,599.28,20.38,1764.8,132.5,3441,909.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4877,3.935E-03,1.227E-02,-99.99,-99.99,11.47,1.221,18.232,1.008,29.495,0.4395,74.811,0.7032,118.43,1.042,170.02,3.281,174.59,6.325,250.1,10.96,286.12,14.69,236.39,9.219,213.22,13.65,776.45,134.9,3172.3,831,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4881,1.29E-03,3.365E-03,-99.99,-99.99,8.675,1.103,8.6391,0.7335,13.22,0.3173,24.374,0.468,45.815,0.6597,67.2,2.204,97.262,4.699,126.12,5.872,184.73,11.8,174.75,7.689,158.79,12.7,425.6,137.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4884,1.715E-03,5.38E-03,-99.99,-99.99,11.111,1.326,9.5601,0.6883,19.752,0.3358,27.199,0.4325,35.46,0.5851,56.014,2.033,55.936,3.716,62.603,6.374,78.921,8.048,165.97,7.469,282.38,14.12,1003.1,116.1,2612.8,767,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4898,5.964E-03,1.103E-02,-99.99,-99.99,7.7592,1.064,13.72,0.8986,36.625,0.4798,90.194,0.7757,127.07,0.9657,170.31,3.032,235.37,4.838,292.91,6.015,379.26,11.92,237.7,8.795,247.07,14.33,550.91,138.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4902,4.483E-03,1.322E-02,-99.99,-99.99,-99.99,-99.99,3.5285,0.6965,11.287,0.3115,24.95,0.4765,42.347,0.686,54.453,2.287,70.152,4.725,105.71,5.909,172.07,11.81,266.7,9.601,366.46,16.49,668.89,107.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4913,1.231E-02,5.455E-02,12.267,1.196,23.305,1.364,27.48,1.105,41.039,0.4843,52.691,0.5849,78.332,0.846,113.26,2.832,131.48,3.394,179.23,4.563,229.76,9.044,341.69,10.93,423.47,17.79,797.53,112.6,1914.5,738.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4915,2.067E-03,5.71E-03,23.622,1.62,68.525,1.956,69.829,1.543,76.36,0.6262,87.435,0.7257,82.991,0.7635,96.251,2.329,119.78,2.816,107.23,3.338,141.88,6.429,260.15,9.105,371.22,15.59,596.98,119.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4918,1.687E-03,1.979E-03,-99.99,-99.99,-99.99,-99.99,3.3701,0.6282,5.0084,0.2399,9.575,0.3524,18.634,0.5311,29.885,1.925,31.8,2.697,36.71,3.233,46.204,6.281,76.705,5.599,58.834,11.24,491.67,107.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4920,1.626E-02,6.68E-02,61.504,2.542,114.67,2.459,43.532,1.293,63.094,0.5868,71.291,0.6915,109.67,0.8993,137.7,2.823,212.32,2.97,282.52,3.568,375.46,6.612,709.95,19.17,851.19,25.54,1533.3,123.8,5363.4,840.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4934,9.448E-04,2.966E-03,-99.99,-99.99,-99.99,-99.99,13.288,0.7614,13.975,0.2935,18.037,0.3698,18.56,0.4677,22.847,1.551,33.624,2.707,35.258,3.221,44.123,6.248,46.262,5.598,54.104,11.47,405.53,134.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4939,3.349E-03,1.08E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,7.6919,0.2877,31.541,0.5204,57.817,0.769,84.553,2.579,127.42,4.846,189.16,5.902,282.52,11.78,466.04,13.52,657.7,21.05,1258.1,108.8,2516,708.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4940,3.25E-03,1.071E-02,-99.99,-99.99,20.931,1.348,21.779,0.9038,30.086,0.4062,31.356,0.4609,34.533,0.5387,44.38,1.731,57.093,2.732,62.88,3.232,82.812,6.323,154.61,6.957,209.52,12.78,372.84,119.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4951,-9.999E+01,9.707E-04,-99.99,-99.99,-99.99,-99.99,1.6167,0.5329,3.2947,0.2089,9.9608,0.3307,15.31,0.4807,18.643,1.719,24.486,4.757,24.033,5.745,41.054,11.64,-99.99,-99.99,-99.99,-99.99,275.96,100.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4957,7.314E-04,2.279E-03,-99.99,-99.99,-99.99,-99.99,2.8573,0.7043,6.3107,0.2815,20.341,0.4577,33.263,0.6619,48.195,2.376,48.994,4.767,70.519,5.774,75.746,11.64,69.699,5.297,42.818,10.11,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4964,1.408E-03,1.541E-03,-99.99,-99.99,-99.99,-99.99,3.0789,1.096,14.849,0.4202,61.898,0.749,106.61,1.119,165.93,3.982,202.35,5.085,312.83,7.967,438.15,15.33,492.52,14.78,564.45,20.32,1286.4,129.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4979,2.151E-03,2.248E-03,35.629,1.993,99.407,2.353,81.751,1.643,100.94,0.7066,115.36,0.7845,112.38,0.899,129.38,2.549,172.13,2.937,141.31,3.367,176.93,6.42,298.42,10.15,503.53,18.13,1617.4,101.7,4435.6,684.1,38045,1.085E+04,-99.99,-99.99,-99.99,-99.99
Stripe82X,4982,-9.999E+01,4.973E-03,11.793,1.232,27.498,1.547,23.137,0.9,32.527,0.4066,34.11,0.44,35.555,0.5227,47.118,1.616,65.049,3.358,67.982,4.54,96.244,8.767,174.91,7.521,217.98,12.64,379.6,102,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4991,1.014E-03,3.122E-03,-99.99,-99.99,-99.99,-99.99,3.4984,0.7186,10.775,0.3189,33.417,0.518,61.45,0.8111,86.517,2.786,122.55,5.015,180.71,7.964,212.08,15.49,168.74,7.256,113.46,11.69,349.22,120,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,4998,9.863E-04,4.611E-03,-99.99,-99.99,9.2689,1.219,22.472,0.9303,24.881,0.3807,31.159,0.4736,29.431,0.5474,26.878,1.683,34.182,2.683,40.3,3.197,66.136,6.294,123.37,6.539,152.34,12.34,307.06,143.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5005,6.952E-04,2.844E-03,-99.99,-99.99,-99.99,-99.99,6.6862,0.6292,9.5321,0.2583,13.269,0.3437,19.607,0.4941,21.316,1.652,34.301,3.278,45.794,4.484,56.131,8.913,74.409,5.432,88.395,10.78,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5007,2.363E-03,1.288E-02,-99.99,-99.99,10.066,0.8666,16.443,0.8518,23.529,0.3718,24.446,0.4278,26.312,0.5762,35.746,1.734,49.753,3.237,50.448,4.392,68.255,8.559,133.67,6.416,142.57,11.55,341.69,120.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5008,1.671E-03,3.509E-03,-99.99,-99.99,-99.99,-99.99,8.8009,0.7454,19.272,0.3546,48.014,0.5666,70.775,0.7785,106.72,2.583,143.84,4.781,213.4,5.89,303.45,11.85,386.57,12.37,501.68,18.06,1306.9,114.3,3432.2,746.2,45658,1.08E+04,-99.99,-99.99,-99.99,-99.99
Stripe82X,5012,5.559E-04,2.684E-03,-99.99,-99.99,7.8894,1.09,5.2383,0.6087,8.1736,0.2616,12.706,0.3761,21.172,0.5272,28.245,1.737,49.549,4.699,60.592,5.92,98.655,11.69,119.9,6.475,90.955,12.28,308.79,114.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5025,1.081E-03,4.894E-03,-99.99,-99.99,-99.99,-99.99,2.9661,0.4618,5.7924,0.2132,11.261,0.3097,22.499,0.441,30.837,1.412,50.629,4.707,66.228,5.93,99.172,11.73,101.4,5.78,81.965,10.25,277.19,109.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5028,1.06E-03,2.17E-03,-99.99,-99.99,-99.99,-99.99,2.3233,0.4779,10.346,0.268,40.404,0.5091,64.891,0.6554,95.112,2.083,134.93,4.774,183.23,6.02,215.64,11.79,154.04,7.086,115.88,11.59,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5031,1.335E-03,4.091E-03,-99.99,-99.99,-99.99,-99.99,3.4825,0.8417,11.738,0.3662,39.754,0.6122,66.537,0.9648,99.647,2.92,119.71,4.908,164.87,7.746,206.65,15.16,154.75,6.654,126.02,11.47,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5041,9.023E-04,1.936E-03,-99.99,-99.99,7.8489,0.9203,7.2852,0.6171,9.4284,0.2499,11.15,0.3089,13.04,0.4029,25.766,1.5,29.526,3.193,24.159,4.451,27.049,8.653,54.353,5.164,60.371,10.93,297.57,105.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5043,2.833E-03,8.564E-03,-99.99,-99.99,-99.99,-99.99,6.5133,0.635,11.961,0.2859,22.033,0.4076,26.576,0.574,59.469,1.933,48.682,3.159,58.86,4.423,73.912,8.532,113.98,6.041,155.32,11.34,946.45,92.1,4118.7,617.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5062,8.09E-03,3.654E-02,19.624,1.482,33.706,1.615,44.943,1.42,63.518,0.6225,116.74,0.9106,161.93,1.15,229.42,3.671,250.76,4.863,314.72,6.031,406.15,11.94,324.51,11.36,313.35,15.67,639.46,119.1,2022.3,737.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5064,-9.999E+01,1.125E-03,-99.99,-99.99,-99.99,-99.99,2.9677,0.5971,7.3991,0.2693,18.216,0.4317,33.963,0.6249,48.539,2.034,73.36,4.716,107.6,5.87,165.72,11.81,135.53,6.776,115.14,11.05,324.84,110.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5068,6.493E-04,1.317E-03,-99.99,-99.99,-99.99,-99.99,1.773,0.6216,5.3362,0.2519,17.225,0.4203,38.378,0.6793,53.408,2.323,92.13,4.974,122.26,7.831,149.8,15.25,161.45,7.104,108.05,11.56,348.41,104.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5076,5.971E-03,2.843E-02,365.42,4.976,654.41,3.6,875.78,5.342,1111.8,2.335,1002.4,2.205,1090.6,2.726,977.1,6.351,939.09,4.651,1003.4,5.591,1328.5,9.803,3136.4,72.14,5485.6,115.2,12827,99.1,28410,667.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5078,3.158E-03,4.349E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,4.7623,0.2219,20.642,0.4025,45.693,0.6717,69.807,2.178,104.48,4.966,161.16,7.748,212.17,15.25,192.32,7.885,176.37,12.52,294.64,100.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5079,1.655E-03,5.512E-03,-99.99,-99.99,-99.99,-99.99,1.2936,0.4282,3.7559,0.1953,8.6534,0.3098,18.538,0.4653,26.006,1.529,53.794,4.682,68.266,5.792,100.99,11.71,137.41,6.596,156.18,13.43,470.7,104.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5087,8.433E-04,2.083E-03,-99.99,-99.99,-99.99,-99.99,3.7857,0.5504,8.7741,0.2606,20.645,0.415,30.531,0.5526,43.508,1.779,56.412,4.689,66.597,5.893,78.115,11.66,85.67,5.654,86.383,11.32,396.67,130.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5089,3.592E-03,1.259E-02,-99.99,-99.99,-99.99,-99.99,79.253,0.3408,102.53,0.1538,148.65,0.2527,182.74,0.4203,215.43,1.206,270.04,5.115,335.4,7.865,403.44,15.34,339.8,10.87,417.66,16.29,1757,104.6,2263.5,690.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5090,1.082E-03,3.393E-03,-99.99,-99.99,-99.99,-99.99,17.931,0.832,31.187,0.4085,47.505,0.5368,74.139,0.6895,88.49,2.026,117.85,4.739,152.9,5.96,212.15,11.73,277.73,9.721,293.24,14.08,1308,104.8,3740.3,687,67289,1.033E+04,30017,1.04E+04,-99.99,-99.99
Stripe82X,5093,6.314E-04,1.944E-03,5.8852,0.9338,11.514,1.056,8.6833,0.6955,13.353,0.2964,18.214,0.377,29.207,0.5549,31.8,1.806,48.116,3.253,64.727,4.42,84.921,8.776,113.98,6.383,151.23,11.49,315.37,136.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5094,5.758E-04,3.131E-03,-99.99,-99.99,-99.99,-99.99,2.1473,0.467,5.4377,0.2083,9.2186,0.2987,19.154,0.4769,27.014,1.653,67.733,4.983,96.394,7.763,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,330.64,95.81,5055,644.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5098,1.195E-03,4.498E-03,-99.99,-99.99,-99.99,-99.99,2.9243,0.8425,12.242,0.3538,44.053,0.6211,73.232,0.93,110.57,3.251,150.24,5.062,199.44,7.83,267,15.4,240.56,8.179,264.26,13.21,491.33,106.6,-99.99,-99.99,32397,1.026E+04,-99.99,-99.99,-99.99,-99.99
Stripe82X,5100,9.85E-04,7.137E-03,8.1909,0.8815,20.296,0.952,11.108,0.7531,15.713,0.3095,16.907,0.377,17.489,0.4967,21.344,1.731,34.79,3.219,34.126,4.514,60.328,8.457,115.46,6.235,114.19,12.45,263.65,100.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5101,1.037E-03,4.476E-03,-99.99,-99.99,18.138,1.157,17.175,0.8673,16.459,0.316,21.318,0.3901,21.242,0.4907,20.014,1.565,28.387,3.218,40.027,4.53,62.755,8.47,102.15,6.027,142.31,11.53,401.41,102.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5106,9.155E-03,2.284E-02,39.588,1.746,78.939,1.478,55.789,1.439,92.262,0.6827,101.06,0.7579,96.951,0.9113,131.83,2.676,153.45,3.431,164,4.558,191.39,8.71,352.23,10.92,533.61,17.61,2019,97.03,7731.4,657.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5135,4.19E-03,1.738E-02,-99.99,-99.99,-99.99,-99.99,20.825,1.037,66.337,0.5904,145.65,0.9176,218.35,1.266,277.07,3.796,330.41,4.912,402.39,6.041,448.69,11.86,352.23,10.92,349.97,16.1,929.18,113.8,4924.4,713,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5136,-9.999E+01,1.477E-03,-99.99,-99.99,-99.99,-99.99,2.4894,0.4787,3.9733,0.1983,6.3304,0.295,13.803,0.4403,19.651,1.49,43.848,4.467,55.14,6.742,92.781,12.44,-99.99,-99.99,-99.99,-99.99,926.09,104.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5139,2.229E-03,4.714E-03,-99.99,-99.99,-99.99,-99.99,2.0656,0.6168,3.7821,0.2273,6.1757,0.3384,15.513,0.5244,26.458,1.979,37.746,4.472,53.447,6.819,67.235,12.48,86.462,5.62,71.126,10.17,290.16,96.03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5142,1.23E-03,3.805E-03,-99.99,-99.99,-99.99,-99.99,7.3681,0.9055,17.074,0.3773,41.281,0.6027,68.73,0.8729,92.479,3.015,123.55,4.548,162.94,6.894,213.14,12.55,-99.99,-99.99,-99.99,-99.99,340.89,104.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5143,3.172E-03,4.972E-04,-99.99,-99.99,-99.99,-99.99,2.808,0.9556,22.211,0.4375,86.66,0.8059,147.01,1.176,207.88,3.929,274.91,4.677,392.61,7.049,497.89,12.71,349.97,11.2,272.41,12.8,711.09,117.2,2123.4,707.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5146,5.138E-04,1.589E-03,-99.99,-99.99,-99.99,-99.99,15.937,1.074,29.417,0.453,79.889,0.751,115.18,1.037,154.82,3.421,191.8,4.607,234.97,6.944,283.9,12.6,228.89,8.469,154.18,10.79,526.54,115,-99.99,-99.99,40022,1.112E+04,33587,1.067E+04,-99.99,-99.99
Stripe82X,5148,5.484E-04,1.72E-03,-99.99,-99.99,-99.99,-99.99,3.7775,0.5632,5.2937,0.2287,8.7126,0.3389,11.742,0.4673,17.025,1.611,31.634,2.553,34.735,3.785,49.335,6.731,78.709,5.667,78.782,11.27,324.81,149.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5151,1.29E-02,6.594E-02,24.575,1.338,28.052,1.122,75.742,0.3636,85.666,0.1285,113.44,0.2269,127.65,0.3957,190.8,1.03,134.25,2.715,172.92,3.956,219.98,6.866,266.21,9.317,393.39,16.92,1086.2,95.32,2713.3,641,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5155,4.672E-04,1.466E-03,7.6035,0.8532,15.165,0.9167,19.778,0.888,21.851,0.3583,25.758,0.4379,25.855,0.5197,29.651,1.675,39.633,2.577,39.864,3.761,61.913,6.654,111.28,6.121,161.15,11.28,297.6,125.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5158,2.493E-03,3.473E-04,-99.99,-99.99,-99.99,-99.99,1.6695,0.5302,2.5315,0.2048,3.799,0.3157,7.2826,0.4668,19.152,1.705,23.67,4.483,45.838,6.717,64.859,12.38,140.61,6.609,242.56,12.37,611.56,99.62,1841.6,665.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5162,1.286E-03,3.488E-03,-99.99,-99.99,9.3802,0.8026,17.851,0.8479,17.98,0.329,23.171,0.4194,22.805,0.4858,18.854,1.476,21.733,2.555,24.835,3.746,35.213,6.665,67.987,5.099,107.26,10.94,261.64,101.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5163,3.87E-03,2.497E-03,-99.99,-99.99,6.2607,0.7167,6.4208,0.6755,11.066,0.2899,23.7,0.4408,48.81,0.7175,75.841,2.23,93.751,3.35,123.76,4.496,149.5,8.7,222.24,8.223,258.48,13.18,615.1,105.2,2448.1,964.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5172,3.586E-03,5.808E-03,-99.99,-99.99,-99.99,-99.99,10.808,0.8398,19.446,0.3792,54.862,0.6419,80.81,0.8404,112.27,2.717,160.72,4.626,195.76,6.821,258.76,12.46,158.21,7.119,146.43,10.69,351.34,108.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5178,1.213E-03,3.779E-03,-99.99,-99.99,-99.99,-99.99,2.7258,0.5694,3.7437,0.2037,5.2505,0.3014,7.2982,0.4423,13.939,1.678,13.102,2.515,14.058,3.997,32.477,7.192,-99.99,-99.99,-99.99,-99.99,409.23,104.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5184,2.176E-03,1.337E-02,-99.99,-99.99,-99.99,-99.99,38.307,1.375,68.048,0.6192,139.71,0.9361,185.69,1.244,259.36,4.046,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,538.55,14.54,603.71,19.32,2850.5,102.3,7200.4,690.9,1.154E+05,1.05E+04,49152,1.002E+04,24298,1.096E+04
Stripe82X,5185,-9.999E+01,3.537E-03,-99.99,-99.99,10.751,1.041,8.2338,0.3063,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,24.054,0.9237,33.441,2.541,35.423,3.775,54.289,6.679,-99.99,-99.99,-99.99,-99.99,282.8,101.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5211,9.718E-04,3.027E-03,-99.99,-99.99,45.248,1.302,53.393,1.356,57.313,0.533,61.794,0.5994,59.7,0.6865,59.225,2.002,38.692,2.611,52.479,3.827,72.248,6.651,172.04,7.398,332.99,13.99,817.4,95.76,2914.7,641.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,5213,-9.999E+01,2.739E-03,-99.99,-99.99,-99.99,-99.99,5.9627,0.6505,11.88,0.2839,21.12,0.4139,36.408,0.6189,49.514,2.08,64.867,2.604,88.362,4.074,110.16,7.258,128.71,6.307,93.245,10.54,351.98,99.68,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,399,3.076E-03,4.04E-02,-99.99,-99.99,-99.99,-99.99,121.42,0.3521,148.81,0.1637,162.87,0.2769,-99.99,-99.99,-99.99,-99.99,228.39,8.198,349.27,11.54,526.34,18.41,1023.4,26.61,1420.5,39.77,3134.1,154.1,5138.4,1029,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,405,3.872E-03,1.202E-02,9.1447,0.889,12.848,0.8384,13.172,0.955,22.908,0.4078,51.953,0.6234,77.888,0.9347,107.7,2.8,134.77,8.125,172.57,11.45,237.3,18.43,166.27,8.48,161,14.33,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,411,1.883E-03,5.864E-03,-99.99,-99.99,-99.99,-99.99,5.3868,0.9982,14.673,0.3888,44.048,0.6387,84.47,1.039,123.09,3.176,171.51,8.116,229.56,11.53,267.13,18.48,240.56,10.1,187.08,14.59,449.38,147,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,417,2.8E-03,7.752E-03,-99.99,-99.99,-99.99,-99.99,8.1274,1.001,25.863,0.4448,79.066,0.7511,123.98,1.141,168.63,3.373,226.05,8.131,284.29,11.54,330.98,18.45,235.52,9.656,202.31,14.97,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,418,1.867E-03,9.616E-04,-99.99,-99.99,-99.99,-99.99,2.1743,0.843,11.093,0.3472,45.011,0.6166,78.269,0.9784,110.4,2.904,148.93,8.071,214.29,11.45,261.84,18.16,230.16,9.436,241.67,16.19,518.12,163.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,424,2.49E-03,2.341E-03,-99.99,-99.99,13.558,0.8967,33.576,1.434,82.78,0.7119,205.66,1.131,307.25,1.628,421.3,5.182,513.36,8.15,681.44,11.71,863.81,18.24,538.05,16.14,491.62,19.66,2561.5,157.2,3506.9,987.1,79840,1.071E+04,30839,1.053E+04,-99.99,-99.99
Stripe82X,425,7.817E-03,1.89E-02,-99.99,-99.99,11.507,1.106,21.579,0.9603,29.57,0.411,40.332,0.5162,47.673,0.6817,81.997,2.214,65.765,4.551,87.896,6.318,121.7,9.789,207.79,8.935,256.82,15.92,-99.99,-99.99,3634.3,1167,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,434,9.711E-03,4.941E-02,39.8,1.81,40.623,1.344,38.542,1.16,50.871,0.5291,71.946,0.6691,80.831,0.8811,127.35,2.522,92.523,3.378,111.23,5.689,140.54,7.532,176.86,7.605,233.15,13.99,827.89,121.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,488,1.716E-02,2.862E-02,16.056,0.7528,33.359,0.7061,19.172,0.8743,32.834,0.4268,38.598,0.5056,59.585,0.7448,72.65,2.034,100.94,2.594,142.4,3.839,202.06,7.183,288.42,9.518,298.42,14.92,391.68,98.36,1923.2,861.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,489,8.23E-04,2.42E-03,-99.99,-99.99,9.8964,0.5323,8.082,0.67,10.469,0.2795,16.301,0.388,28.13,0.6076,40.946,1.81,59.338,4.262,66.949,6.887,83.526,13.19,152.06,6.691,125.55,12.3,367.03,98.64,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,491,5.542E-03,1.394E-02,35.201,1.154,73.934,1.129,54.109,1.245,73.383,0.5944,69.563,0.6191,74.544,0.7827,76.201,1.928,61.187,2.516,73.272,3.739,88.676,7.076,210.88,8.013,305.93,15.3,923.91,95.7,1661.3,646.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,492,6.433E-03,1.477E-02,-99.99,-99.99,-99.99,-99.99,11.349,0.7661,30.979,0.4182,65.747,0.6246,93.502,0.8883,119.67,2.346,161.93,4.354,191.01,6.675,198.13,12.99,92.988,5.765,75.236,10.83,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,493,1.33E-03,6.075E-03,-99.99,-99.99,39.502,0.7306,75.374,1.44,93.297,0.6717,112.02,0.7617,107.08,0.9209,96.965,2.114,82.299,2.582,84.879,3.924,105.74,7.198,226.17,8.594,416.13,17.06,846.58,104.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,503,5.297E-03,7.105E-03,-99.99,-99.99,18.456,1.467,26.642,1.002,34.206,0.4207,41.809,0.4975,44.352,0.6298,54.509,1.957,66.529,4.342,73.855,7.272,81.522,8.421,146.97,6.761,186.39,13.61,314.13,104.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,505,5.88E-03,1.116E-02,-99.99,-99.99,13.991,1.313,17.431,0.9151,23.007,0.3819,27.126,0.4747,33.55,0.6542,42.348,2.291,43.206,4.386,58.059,6.937,95.728,8.337,217.38,8.043,274.17,15.63,418.37,106.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,506,8.551E-03,7.254E-03,12.096,1.57,15.885,1.322,17.054,0.8442,26.059,0.3779,46.275,0.5322,66.895,0.7292,82.414,2.217,97.298,4.469,146.74,7.019,205.42,8.446,260.87,8.609,237.04,13.75,863.19,102,3665.6,686.9,60367,1.01E+04,35597,1.029E+04,-99.99,-99.99
Stripe82X,511,6.079E-04,3.531E-03,-99.99,-99.99,-99.99,-99.99,4.2332,0.5622,10.103,0.2687,27.931,0.4385,43.457,0.6606,63.619,2.023,102.41,7.228,142,12.25,177.97,14.76,237.26,8.304,280.3,14.58,1487.8,98.79,4251.6,654.2,47024,1.1E+04,-99.99,-99.99,-99.99,-99.99
Stripe82X,514,2.221E-02,5.957E-02,7.8522,1.208,8.8285,0.9921,24.381,1.104,45.531,0.5236,105.87,0.8046,143.59,1.149,208.88,3.467,248.56,7.278,322.08,12.22,397.95,15.13,280.3,9.53,253.06,14.17,847.12,96.72,2860.4,631.7,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,520,7.989E-03,4.845E-03,7.2864,1.196,5.9457,0.9751,10.176,0.9118,27.273,0.4445,83.533,0.7518,117.09,1.077,181.26,3.408,229.59,7.213,273.38,12.21,358.85,14.59,247.53,8.664,247.53,14.85,499.9,101.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,521,1.243E-02,3.425E-02,7.848,1.259,12.65,1.164,44.985,1.583,126.72,0.8617,265.26,1.273,391.67,1.841,464.34,5.293,554.72,7.431,656.33,12.38,799.97,14.8,834.12,21.69,1162.1,31.38,3621.4,101,8681.1,663.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,15296,9.669E-04,8.299E-03,-99.99,-99.99,13.958,0.8688,19.878,1.012,34.242,0.5307,79.884,0.7509,108.04,1.059,136.47,2.934,156.31,4.918,210.63,7.019,260.23,11.28,247.53,8.168,294.6,14.44,1360.6,111,2642.5,699.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,15297,3.771E-03,1.272E-02,33.845,2.164,68.655,1.807,32.821,1.086,52.503,0.5723,54.012,0.6049,75.207,0.8649,86.256,2.372,96.266,2.895,136.49,3.95,183.22,6.169,303.13,10,347.08,15.27,573.96,99.52,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,15306,1.745E-03,1.111E-02,20.234,1.205,38.769,1.198,20.181,0.9526,27.234,0.4167,32.731,0.5172,56.71,0.8053,71.07,2.36,81.618,3.85,112.91,6.182,152.81,8.795,263.04,8.68,254.7,16.56,307.37,103.3,1833.3,911.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,42255,3.032E-04,2.001E-03,-99.99,-99.99,-99.99,-99.99,4.2454,0.5392,6.3169,0.2242,7.568,0.2861,11.153,0.4082,15.728,1.5,16.058,3.332,-99.99,-99.99,36.871,7.246,66.134,4.96,60.482,10.71,254.09,100.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,50021,2.946E-03,2.818E-02,118.79,2.873,197.76,2.241,168.57,2.309,222.34,1.023,236.12,1.11,291.89,1.401,300.06,3.631,410.15,4.286,478.83,6.483,705.34,9.272,1692.1,42.3,2847.3,68.33,8007.4,153.2,20185,936.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,50025,4.75E-03,3.403E-03,-99.99,-99.99,-99.99,-99.99,3.4962,0.6181,7.3774,0.2545,17.841,0.4157,31.326,0.6328,42.425,2.125,55.463,6.718,72.896,11.11,95.443,16.34,89.13,6.863,69.892,15.94,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,50029,4.987E-03,1.547E-02,39.326,1.736,79.951,1.554,77.38,1.594,98.321,0.6882,101.37,0.7502,91.77,0.8351,95.419,2.395,115.86,3.637,108.08,5.257,190.53,7.644,580.8,16.84,912.07,31.01,1595.7,208.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,57494,4.072E-03,7.397E-03,-99.99,-99.99,-99.99,-99.99,3.11,0.8444,14.92,0.3775,40.294,0.6205,66.975,0.9309,94.443,2.758,104.64,5.406,123.36,9.268,183.1,15,162.34,7.143,131.71,11.2,722.78,122.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,57498,3.223E-02,1.971E-03,-99.99,-99.99,-99.99,-99.99,8.98,0.801,17.409,0.3569,32.739,0.5206,76.037,0.8668,89.518,2.524,126.26,5.403,234.76,9.387,430.15,15.01,957.69,23.94,1699.9,40.8,4123.9,118.7,8855.2,781.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,89309,4.902E-03,1.551E-02,-99.99,-99.99,-99.99,-99.99,3.0093,0.4532,5.2395,0.1975,9.3846,0.2815,12.821,0.409,14.757,1.405,26.83,3.553,32.223,5.42,41.194,7.182,67.737,5.961,83.719,11.8,334.27,118.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,89310,1.168E-03,3.691E-03,-99.99,-99.99,23.141,1.108,30.182,1.105,35.532,0.4477,44.751,0.5594,43.215,0.7087,41.642,2.344,42.022,3.618,53.039,5.5,70.647,7.282,111.59,6.919,196.44,14.73,573.43,124.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,89316,1.658E-03,1.044E-02,-99.99,-99.99,-99.99,-99.99,44.249,1.27,53.072,0.536,72.147,0.6637,79.662,0.7648,115.03,2.439,127.91,2.81,153.16,3.414,222.5,6.487,288.16,10.09,402.19,16.09,774.22,100.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,105728,8.527E-04,3.232E-03,13.11,0.7674,33.53,1.049,23.571,0.9641,34.197,0.4822,43.52,0.5614,58.366,0.7996,71.379,2.156,20.977,3.955,-99.99,-99.99,-99.99,-99.99,174.75,8.039,225.13,13.96,617.69,139.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,107987,9.118E-04,2.789E-03,8.5097,1.037,19.407,1.014,24.443,0.9288,34.285,0.4663,38.117,0.5108,51.933,0.7219,51.352,1.879,54.769,3.589,74.314,5.172,98.114,7.346,169.05,7.607,264.26,14.27,395.2,117,2359.5,1057,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,107991,6.115E-04,7.769E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,57.884,6.357,52.625,9.523,101.67,13.79,180.48,7.58,292.97,14.06,651.75,115.5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,129802,2.203E-03,6.845E-03,-99.99,-99.99,10.871,0.7769,12.031,0.8542,17.267,0.3574,36.462,0.536,55.143,0.7996,80.63,2.532,111.23,5.957,-99.99,-99.99,204.47,13.52,188.29,8.096,172.99,11.24,460.59,101.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,129814,2.645E-03,7.668E-03,12.969,0.999,40.089,1.058,36.816,1.134,38.979,0.4444,43.587,0.5056,41.222,0.6142,45.221,1.908,63.515,4.155,58.329,6.191,70.557,8.414,165.51,6.786,240.56,13.23,465.88,93.78,1945.4,630.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,129819,2.007E-03,6.33E-03,6.6504,0.7649,23.64,0.8269,20.75,0.8217,21.71,0.343,27.678,0.4179,27.105,0.5258,29.671,1.4,31.665,4.053,34.523,6.092,44.884,8.157,64.927,5.324,93.417,12.24,346.66,103.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,129821,8.863E-03,1.927E-02,-99.99,-99.99,6.2407,0.9991,6.6006,0.5743,15.373,0.2998,18.999,0.3705,22.839,0.5116,29.664,1.459,22.599,4.084,32.132,6.109,48.755,8.206,-99.99,-99.99,-99.99,-99.99,262.08,104.7,2477.3,895.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,129876,2.183E-03,4.419E-03,-99.99,-99.99,-99.99,-99.99,2.5497,0.7774,12.332,0.3601,49.82,0.6327,83.306,0.983,114.76,3.064,160.62,6.833,216.89,11.02,255.27,14.95,181.48,7.441,131.35,10.77,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,129884,3.815E-03,4.227E-03,11.003,0.9096,17.059,0.8819,12.025,0.7684,17.132,0.3306,34.191,0.4821,50.096,0.7064,72.293,2.176,91.693,6.745,127.51,10.94,150.11,14.75,135.28,6.493,108.85,11.65,259.85,98.33,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,129885,3.633E-03,1.399E-03,-99.99,-99.99,8.6193,0.7069,15.679,0.9015,22.383,0.385,44.536,0.5612,67.442,0.8295,98.961,2.593,129.53,6.786,179.79,10.98,204.53,14.84,193.56,7.549,194.64,11.87,321.22,92.41,1865.3,616.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,129887,2.348E-03,7.36E-03,-99.99,-99.99,-99.99,-99.99,11.91,0.6896,17.277,0.3058,36.75,0.4594,52.416,0.65,76.791,2.035,93.571,6.763,142.25,10.97,164.5,14.82,148.06,6.514,158.06,11.22,-99.99,-99.99,2600,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,180997,3.789E-03,3.721E-02,-99.99,-99.99,-99.99,-99.99,54.319,1.505,86.102,0.6802,116.75,0.8522,139.5,1.088,170.83,3.348,146.04,9.316,137.12,19.34,233.24,18.65,510.54,14.81,688.69,21.35,1557.2,97.29,3588.4,658.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
Stripe82X,180999,7.52E-04,1.063E-03,-99.99,-99.99,12.18,1.089,16.107,0.8086,20.557,0.3351,21.453,0.3797,20.225,0.4571,23.854,1.498,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,74.272,5.273,105.69,10.57,275.6,97.55,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99

==> anc/Appendix_Table3.csv <==
Field,phot_id,Fxh,Fxs,FUV,FUV_err,NUV,NUV_err,u,u_err,g,g_err,r,r_err,i,i_err,z,z_err,y,y_err,J,J_err,H,H_err,Ks,Ks_err,IRAC1,IRAC1_err,IRAC2,IRAC2_err,IRAC3,IRAC3_err,IRAC4,IRAC4_err,F24,F24_err,F100,F100_err,F160,F160_err,F250,F250_err,F350,F350_err,F500,F500_err
COSMOS,123228,9.926E-04,4.108E-03,-99.99,-99.99,5.7147,0.1251,7.9602,0.01064,12.162,0.04377,17.314,0.05105,16.414,0.04504,19.329,0.05737,21.744,0.07308,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,87.264,0.7104,108.5,0.7256,165.46,6.993,222.2,11.63,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,128954,5.997E-03,1.585E-02,1.438,0.07866,4.7187,0.09192,7.7156,0.01158,8.1104,0.03607,11.23,0.04133,11.182,0.0376,11.951,0.04592,15.245,0.06299,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,118.85,0.9957,155.16,1.443,125.12,5.672,160.28,10.71,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,150058,1.308E-03,2.101E-03,1.5209,0.0787,13.847,0.1903,19.133,0.01178,24.151,0.06126,30.296,0.06694,26.559,0.05643,27.17,0.0668,30.416,0.08204,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,162.49,0.9974,215.32,1.037,264.49,10.87,344.89,19.51,1170,19,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,150214,2.818E-03,7.252E-03,3.4387,0.1217,19.714,0.2183,17.87,0.01213,20.392,0.05677,19.801,0.05428,21.247,0.05063,28.805,0.06875,28.458,0.07999,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,140.67,1.245,171,1.513,242.76,7.731,333.77,15.5,1265,84,-99.99,-99.99,-99.99,-99.99,7451.8,731.8,-99.99,-99.99,-99.99,-99.99
COSMOS,158738,1.644E-04,6.507E-04,-99.99,-99.99,-99.99,-99.99,0.63259,0.007462,1.2993,0.01468,1.3225,0.01473,1.381,0.01415,1.7015,0.01911,2.951,0.03242,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,33.651,1.247,33.355,0.8721,32.511,7.702,18.555,4.955,111,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,161349,1.117E-03,2.101E-03,4.6643,0.1359,9.4386,0.1576,4.6683,0.008762,5.3775,0.0295,6.2521,0.03132,6.2274,0.02864,7.2837,0.03733,9.2449,0.05347,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,44.583,0.5137,60.401,0.77,91.824,4.223,121.69,6.708,383,18,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,164133,8.375E-03,1.66E-02,-99.99,-99.99,-99.99,-99.99,0.1922,0.009439,0.37773,0.009311,1.3754,0.01544,4.0691,0.02306,8.4042,0.03837,13.609,0.05796,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,131.43,0.9707,150,0.6719,200.82,6.949,311.8,12.43,1434,116,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,167601,1.629E-03,1.381E-04,6.0837,0.5448,13.467,0.9255,2.5977,0.008875,10.111,0.03962,30.377,0.06643,48.164,0.07508,61.873,0.09888,73.859,0.122,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,234.14,17.65,303.27,11.61,340.46,33.46,556.75,25.23,2539,24,8439,1773,-99.99,-99.99,9572.4,741.7,-99.99,-99.99,-99.99,-99.99
COSMOS,169542,1.66E-03,5.018E-03,12.235,0.2193,17.67,0.2441,13.851,0.01103,18.576,0.05382,20.9,0.0555,26.21,0.05587,28.537,0.06797,44.75,0.09694,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,129.3,1.023,163.13,1.229,252.36,9.051,336.4,15.83,1077,21,6041,1809,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,171771,2.342E-02,7.5E-02,4.5706,0.1796,6.5794,0.1261,6.8894,0.009971,10.15,0.0404,27.577,0.06401,46.581,0.07487,58.873,0.09802,68.263,0.1207,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,168.92,1.11,147.11,0.863,110.75,7.099,74.441,6.482,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,172047,9.151E-05,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.046823,0.008891,0.22259,0.007722,0.93087,0.0131,2.3353,0.01816,3.4379,0.02622,4.2393,0.03904,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,11.383,0.08251,8.0066,0.09662,11.06,3.06,-99.99,-99.99,42.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,172935,2.466E-03,9.761E-04,-99.99,-99.99,-99.99,-99.99,0.052278,0.007562,0.15654,0.007331,0.81298,0.0125,2.6824,0.01937,5.5895,0.03219,6.9399,0.04631,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,49.286,0.3816,49.31,0.4984,74.435,3.907,151.41,9.852,511,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,173021,5.687E-04,3.888E-04,-99.99,-99.99,1.3333,0.06633,1.1411,0.009791,1.3481,0.0159,1.7928,0.01822,3.1084,0.02216,3.8013,0.03054,4.6131,0.04661,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,20.041,0.2148,19.824,0.2625,14.972,4.787,19.287,3.569,147,20,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,173053,1.236E-04,6.811E-05,-99.99,-99.99,0.55317,0.07666,0.57564,0.01004,0.88731,0.01272,1.8471,0.01743,4.5908,0.02433,7.6965,0.03678,9.2102,0.04979,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,57.8,0.4242,43.122,0.2692,43.721,5.325,19.846,5.921,111,19,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,179631,8.22E-04,2.366E-03,2.922,0.09386,14.789,0.2094,19.131,0.01214,17.837,0.0526,20.827,0.05546,19.151,0.04788,16.569,0.0524,20.348,0.0676,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,101.6,0.81,159.41,0.9047,269.03,12.68,442.57,22.36,1559,20,4711,1533,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,192327,1.598E-04,2.633E-04,-99.99,-99.99,-99.99,-99.99,0.040992,0.009304,0.068279,0.005685,0.22964,0.008385,0.68591,0.01139,1.6499,0.01979,2.3158,0.03262,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,17.975,0.1701,15.536,0.1815,11.027,2.334,16.709,3.783,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,193500,7.238E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.76086,0.007711,1.1976,0.01425,2.9629,0.02151,8.1597,0.0315,13.991,0.04807,16.599,0.06196,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,122.26,0.5432,87.015,0.4136,73.554,4.954,65.222,6.685,374,114,-99.99,-99.99,-99.99,-99.99,24192,731.6,19331,1122,14001,1215
COSMOS,196126,1.613E-03,3.171E-03,0.77522,0.1263,2.4859,0.09999,1.2978,0.008141,3.9447,0.02516,10.149,0.03896,20.171,0.04925,27.853,0.06749,33.032,0.08488,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,102.36,0.5843,96.469,0.6021,81.235,5.298,82.938,6.564,220,18,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,201497,1.117E-03,9.237E-04,-99.99,-99.99,1.2141,0.08895,0.90903,0.009751,1.2088,0.01429,2.2454,0.01891,4.96,0.02494,8.249,0.03759,11.52,0.05284,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,88.842,0.6751,79.083,0.3644,65.843,3.623,53.818,4.581,357,15,-99.99,-99.99,-99.99,-99.99,6008.4,734.4,-99.99,-99.99,-99.99,-99.99
COSMOS,202465,5.739E-04,2.49E-04,-99.99,-99.99,-99.99,-99.99,0.084267,0.007838,0.27579,0.007917,1.283,0.01478,3.8395,0.02223,7.3986,0.03583,8.538,0.04722,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,45.213,0.3605,33.581,0.2642,28.524,4.614,13.267,5.375,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,205032,1.205E-03,-9.999E+01,-99.99,-99.99,-99.99,-99.99,1.6764,0.009033,8.4346,0.03612,25.366,0.0607,45.12,0.0726,62.276,0.09906,77.232,0.1242,119.52,0.1718,153.06,0.2007,203.15,0.1355,311.22,1.254,279.2,0.728,205.65,9.306,426.42,12.16,683,30,9231,2328,20094,4359,11699,743.6,-99.99,-99.99,-99.99,-99.99
COSMOS,205954,-9.999E+01,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.16183,0.01983,0.29133,0.00822,0.55791,0.01075,1.2344,0.01405,2.4291,0.02285,3.4341,0.03637,5.7381,0.268,8.0908,0.3248,13.018,0.2834,35.061,0.303,43.502,0.2172,51.574,3.238,88.532,6.799,296,18,9787,1841,11200,2872,10125,743.4,7992,914.7,-99.99,-99.99
COSMOS,208739,4.317E-04,-9.999E+01,0.16851,0.06362,0.61339,0.07139,0.62199,0.008853,1.1398,0.01396,2.4326,0.01971,5.4581,0.02617,8.796,0.03894,9.5271,0.04962,15.13,0.1626,18.42,0.1893,27.771,0.1274,51.631,0.5578,59.705,0.5523,97.678,6.266,123.19,6.761,299,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,212588,4.317E-04,-9.999E+01,0.32156,0.04888,1.4597,0.07284,1.194,0.009921,3.0431,0.02199,9.5616,0.03758,17.846,0.046,24.463,0.06274,29.948,0.07986,37.914,0.1188,54.192,0.1401,70.729,0.09306,91.598,0.3795,73.113,0.3155,68.818,6.898,68.461,7.731,241,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,215929,2.828E-02,9.375E-03,17.52,0.5803,28.384,0.5499,25.815,0.01502,122.39,0.1367,254.65,0.1917,362.39,0.205,493.61,0.2775,575.17,0.3339,755.33,0.1878,917,0.2639,942.35,0.1724,1261.9,4.092,982.79,8.336,1014.6,16.88,2162.2,55.91,4345,42,63644,1891,76615,4424,33701,741.1,12252,935.4,-99.99,-99.99
COSMOS,216708,1.07E-04,3.64E-04,-99.99,-99.99,0.23114,0.06621,0.16364,0.00888,0.27045,0.008631,0.53096,0.01142,0.90717,0.01378,1.4753,0.02116,2.0216,0.03616,3.0017,0.06425,4.0735,0.09172,5.9175,0.1353,12.446,0.09837,13.546,0.1138,23.605,2.61,36.575,4.015,80,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,222363,1.396E-03,1.42E-03,0.25575,0.08757,0.60836,0.1299,0.77713,0.007952,3.4352,0.02368,11.62,0.04177,20.087,0.04923,27.872,0.06785,32.55,0.08604,42.296,0.2584,54.482,0.3186,74.812,0.1884,50.381,6.563,130.66,3.709,79.444,9.723,58.785,10.38,196,22,-99.99,-99.99,-99.99,-99.99,6980.5,747.8,-99.99,-99.99,-99.99,-99.99
COSMOS,222544,1.742E-03,4.219E-03,0.27206,0.05512,1.5602,0.08631,6.1397,0.01013,6.0499,0.0309,9.0574,0.03683,7.6896,0.03074,9.0069,0.0392,10.643,0.05159,10.239,0.1684,14.661,0.2189,26.048,0.1384,57.267,0.3918,64.182,0.4509,76.548,5.244,82.72,4.586,234,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,222723,9.358E-04,3.695E-03,4.8031,0.1581,8.5785,0.1059,2.5966,0.008278,10.142,0.03967,21.977,0.05665,35.698,0.06473,47.157,0.08651,62.644,0.1126,77.61,0.05312,119.19,0.07426,164.18,0.1112,227.69,1.833,208.78,1.557,206.09,9.631,360.76,12.75,1686,24,72260,2892,1.0072E+05,3988,70175,730.2,36232,1076,-99.99,-99.99
COSMOS,226088,-9.999E+01,6.893E-04,0.37435,0.05173,0.67635,0.05832,0.75253,0.009849,1.3402,0.01577,2.9373,0.0228,6.2879,0.0295,11.352,0.04601,13.583,0.0638,20.454,0.1557,28.906,0.2081,41.254,0.1274,96.713,0.736,71.708,0.4683,54.567,7.714,29.198,5.365,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,227400,7.548E-04,1.547E-03,0.18051,0.03826,0.98391,0.07946,1.2168,0.009081,3.2682,0.0232,5.5788,0.02928,13.417,0.04037,18.664,0.05565,23.221,0.07244,30.991,0.08407,46.929,0.06978,61.666,0.1066,123.89,0.9343,111.05,0.5617,87.622,5.795,36.986,7.038,286,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,233605,8.324E-04,2.44E-03,2.1094,0.1136,6.0905,0.1074,7.7244,0.0132,11.037,0.04147,10.334,0.03913,12.938,0.03946,15.374,0.05039,16.499,0.06131,21.027,0.1544,28.801,0.2013,48.085,0.1261,119.21,1.101,146.18,1.095,176.24,6.263,223.46,14.33,509,19,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,235265,1.458E-03,4.825E-03,5.5426,0.1455,8.7049,0.1329,1.1157,0.008001,1.4318,0.01542,3.7394,0.02395,8.1857,0.03158,10.868,0.04271,14.17,0.05775,19.098,0.04294,24.832,0.05912,31.266,0.0887,40.627,0.4938,43.724,0.4521,60.707,5.598,70.934,5.118,141,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,239908,1.944E-04,3.805E-04,-99.99,-99.99,2.7146,0.08399,2.8019,0.009397,3.1281,0.02229,5.1078,0.02771,8.5304,0.03214,14.364,0.04855,17.76,0.06338,25.864,0.1555,34.461,0.205,55.865,0.1264,150.64,0.8638,130.31,0.5079,97.052,4.293,108.85,6.181,886,60,13769,1942,40767,3565,41089,737.2,31384,1099,20043,2447
COSMOS,240895,3.288E-04,1.125E-03,-99.99,-99.99,-99.99,-99.99,0.75493,0.01047,2.0558,0.01831,4.9079,0.02732,11.901,0.03785,15.543,0.05063,17.449,0.06315,21.711,0.1468,27.126,0.1973,35.692,0.1231,61.739,0.571,59.406,0.4696,89.697,2.801,119.19,8.852,440,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,242114,1.148E-03,-9.999E+01,-99.99,-99.99,-99.99,-99.99,1.2527,0.008982,5.2594,0.02864,14.979,0.0468,25.735,0.05503,34.594,0.07421,42.114,0.09309,61.977,0.1595,85.126,0.2069,118.65,0.1284,111.5,1.064,121.99,0.8552,115.54,6.406,253.23,13.23,756,46,8989,2034,14197,3162,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,242550,1.132E-03,2.755E-04,-99.99,-99.99,1.522,0.08104,1.1685,0.008023,2.4425,0.02018,4.7393,0.02723,10.757,0.03661,11.642,0.04535,11.601,0.05831,18.188,0.1907,32.338,0.2304,52.709,0.1398,174.52,2.295,286.39,6.567,444.8,9.302,820.45,20.96,4668,316,22972,2190,16769,4413,8681.2,734.9,-99.99,-99.99,-99.99,-99.99
COSMOS,244279,5.997E-04,1.02E-03,-99.99,-99.99,-99.99,-99.99,1.2527,0.009023,3.388,0.0235,11.737,0.04197,22.52,0.05222,31.013,0.07148,37.939,0.09237,50.402,0.1563,69.142,0.2072,86.813,0.1276,116.06,0.4553,95.844,0.4688,91.026,5.935,67.279,6.773,144,18,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,247877,1.613E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.021958,0.009582,0.061985,0.005398,0.24549,0.008206,0.77258,0.01169,1.4886,0.0189,1.8907,0.03065,3.3495,0.04181,5.3818,0.05811,8.8823,0.08678,16.251,0.1742,14.184,0.113,6.1336,2.748,9.5131,3.077,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,248022,4.71E-04,-9.999E+01,-99.99,-99.99,0.68548,0.07101,0.64859,0.009382,1.4568,0.01558,4.151,0.02512,9.9331,0.03459,13.441,0.04708,17.048,0.0621,23.431,0.1473,32.885,0.1942,45.006,0.1196,65.223,0.359,53.734,0.2192,73.013,3.166,81.089,7.403,235,47,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,249368,1.928E-04,1.712E-04,-99.99,-99.99,0.15003,0.05705,0.40774,0.009594,0.98359,0.01301,2.5957,0.02014,6.6051,0.02845,9.4506,0.0399,12.022,0.05361,17.68,0.0414,25.283,0.05766,36.956,0.0862,56.722,0.621,42.062,0.4627,37.371,3.187,32.438,5.025,241,29,-99.99,-99.99,-99.99,-99.99,10241,740.5,-99.99,-99.99,-99.99,-99.99
COSMOS,252977,1.039E-03,3.778E-03,0.58951,0.08239,3.0941,0.08661,1.8358,0.007934,4.7216,0.02725,4.9939,0.0275,6.9022,0.02908,9.0199,0.03914,11.497,0.05264,16.768,0.05456,15.961,0.07563,20.29,0.09235,44.307,0.3998,44.628,0.4415,29.339,5.08,35.6,4.732,136,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,257310,2.239E-04,3.143E-04,-99.99,-99.99,-99.99,-99.99,0.3091,0.00991,0.47767,0.00957,0.90885,0.01264,1.8104,0.01591,3.9576,0.02717,5.2903,0.03918,8.2437,0.0413,11.09,0.05763,16.514,0.08607,32.155,0.3057,33.963,0.2735,36.253,2.864,47.138,4.729,178,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,260972,3.309E-04,3.888E-04,-99.99,-99.99,0.47501,0.0506,1.0601,0.009575,1.4329,0.01605,2.4191,0.02063,3.3991,0.02278,5.9723,0.0354,8.0171,0.05504,11.765,0.04904,16.469,0.06962,23.451,0.1006,63.395,0.3493,62.981,0.2595,66.176,4.133,50.256,6.525,184,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,262286,6.876E-04,4.329E-04,-99.99,-99.99,-99.99,-99.99,0.15155,0.00927,0.26931,0.007846,0.7035,0.01152,1.6039,0.0152,3.5953,0.02603,4.9674,0.03855,8.9638,0.04091,14.555,0.05724,26.685,0.08609,126.21,1.752,226.73,1.493,385.38,14.21,555.87,25.72,591,78,26408,1411,37557,3739,32674,736.7,21531,1176,-99.99,-99.99
COSMOS,262797,4.793E-04,1.594E-03,-99.99,-99.99,0.66853,0.06311,1.0208,0.009679,1.7801,0.01755,4.2164,0.02574,8.08,0.032,9.7703,0.04171,12.482,0.05728,14.718,0.1434,18.406,0.1917,23.34,0.1178,22.104,0.2512,16.433,0.1762,14.325,2.356,-99.99,-99.99,206,22,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,263569,3.019E-04,1.795E-04,-99.99,-99.99,-99.99,-99.99,0.13961,0.009556,0.32861,0.008288,0.99288,0.01317,2.79,0.01913,4.4641,0.02854,5.6915,0.04014,9.8117,0.1574,14.854,0.2076,24.526,0.1274,55.67,0.749,55.945,0.2741,61.884,3.004,78.543,3.296,340,19,-99.99,-99.99,-99.99,-99.99,15673,739.3,10554,1390,12902,1376
COSMOS,264588,2.642E-04,2.244E-04,-99.99,-99.99,0.40218,0.05591,0.5552,0.01123,0.91023,0.01268,1.6241,0.01642,3.3554,0.02084,4.4918,0.02869,10.19,0.0502,10.378,0.04032,10.651,0.05577,16.736,0.08341,46.729,0.397,60.033,0.3441,87.166,3.11,159.14,7.458,549,43,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,267821,2.854E-04,6.48E-04,-99.99,-99.99,0.16118,0.07048,0.20438,0.009464,0.59782,0.01048,1.8318,0.01713,4.5062,0.02375,6.3832,0.03333,8.236,0.04587,12.11,0.04173,17.579,0.05881,24.389,0.0801,35.427,0.2273,27.118,0.4177,24.695,3.335,21.808,4.342,141,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,268863,8.479E-05,2.868E-04,-99.99,-99.99,-99.99,-99.99,0.23666,0.008809,0.58538,0.0104,2.5262,0.01987,8.1651,0.03143,16.414,0.05167,20.22,0.06632,31.847,0.03949,43.993,0.05486,63.006,0.08186,128.19,0.6919,95.424,0.5405,67.33,6.352,43.196,4.052,64,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,280487,5.842E-04,9.623E-04,0.31862,0.04627,2.9455,0.09883,2.1849,0.0106,3.1375,0.02231,5.0166,0.02745,8.942,0.03281,12.165,0.04484,13.869,0.05628,18.876,0.03408,25.745,0.04711,34.858,0.06887,58.16,0.4372,45.207,0.2936,39.433,5.225,29.936,4.644,199,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,280576,1.851E-04,6.094E-04,-99.99,-99.99,1.8648,0.07257,2.6487,0.009362,3.4751,0.02357,4.401,0.0259,6.1429,0.02767,9.2045,0.03962,11.004,0.05194,14.877,0.03353,16.859,0.04607,22.601,0.06738,37.219,0.2102,31.513,0.2238,26.204,6.032,14.054,5.472,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,280712,1.561E-03,5.046E-03,5.6507,0.1191,8.1991,0.2305,13.032,0.01086,17.394,0.0519,21.084,0.05562,26.143,0.05564,42.748,0.08264,36.705,0.08794,43.477,0.06824,64.504,0.05771,89.418,0.08193,200.84,1.474,256.78,2.22,264.29,9.456,385.99,18.5,1287,21,8165,1667,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,282350,3.686E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.14827,0.00904,0.31841,0.008494,1.0367,0.01356,2.7651,0.01923,4.2584,0.02814,5.4553,0.04034,8.7428,0.03226,13.232,0.04467,19.843,0.06522,36.008,0.2583,25.968,0.1821,36.75,4.896,53.12,6.905,159,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,283742,4.493E-04,1.199E-03,-99.99,-99.99,1.3638,0.07059,1.29,0.01016,2.75,0.02096,7.1077,0.03244,14.605,0.04158,20.277,0.05714,24.825,0.07263,34.105,0.03163,46.918,0.0436,62.407,0.06368,101.73,0.6185,81.241,0.5005,80.924,5.907,66.149,4.601,445,19,7283,1463,-99.99,-99.99,11846,734,-99.99,-99.99,-99.99,-99.99
COSMOS,286866,3.464E-04,-9.999E+01,-99.99,-99.99,0.43953,0.06143,0.5357,0.008615,0.81987,0.01211,1.5696,0.01607,3.815,0.02206,7.0537,0.03494,9.8032,0.04942,15.067,0.0373,19.771,0.05129,29.488,0.06523,70.48,0.1959,54.325,0.2947,35.93,2.344,61.813,5.731,267,15,-99.99,-99.99,-99.99,-99.99,8128.7,738,-99.99,-99.99,-99.99,-99.99
COSMOS,286870,3.769E-04,-9.999E+01,0.11781,0.0515,0.21497,0.06006,0.26535,0.008376,0.91707,0.01263,2.7218,0.02059,6.0138,0.02723,7.7668,0.03649,9.8883,0.04912,12.809,0.1071,17.059,0.1396,21.257,0.08977,45.702,0.2056,60.035,0.5484,59.402,4.999,96.514,8.416,424,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,293576,6.566E-04,-9.999E+01,0.37777,0.07024,2.7941,0.1043,1.7636,0.007876,3.5205,0.02353,8.5998,0.03559,15.671,0.04306,20.824,0.05787,25.375,0.07328,34.218,0.1046,48.648,0.1352,67.912,0.08807,153.6,0.874,176.74,1.425,293.57,8.401,466.78,19.7,929,78,18678,1891,26728,3775,18116,748.3,11373,831,-99.99,-99.99
COSMOS,298256,2.223E-04,-9.999E+01,-99.99,-99.99,0.19882,0.07911,0.42706,0.006923,0.70476,0.01126,1.8631,0.01728,5.3156,0.02567,8.6419,0.03826,10.371,0.04999,16.06,0.1075,20.633,0.1379,30.689,0.09006,53.264,0.2741,40.478,0.1851,34.012,2.339,20.583,2.239,202,28,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,301078,1.499E-04,5.928E-04,-99.99,-99.99,-99.99,-99.99,0.17663,0.007429,0.79255,0.01186,1.7808,0.01694,4.3989,0.02348,6.3236,0.03323,7.6473,0.04428,10.6,0.1044,13.406,0.1352,18.362,0.08746,28.011,0.2362,22.012,0.1979,15.263,3.915,11.606,4.238,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,302660,2.461E-04,1.089E-03,0.70987,0.04707,3.018,0.07187,2.8998,0.009672,4.0983,0.02543,5.6354,0.02906,6.804,0.02885,9.8499,0.04062,11.825,0.05275,14.791,0.03227,20.064,0.04514,30.443,0.05984,65.716,0.5791,66.8,0.4542,56.357,4.986,77.879,8.275,419,15,14950,1695,20876,3502,19089,737.9,15188,1133,-99.99,-99.99
COSMOS,305831,1.98E-04,1.015E-04,-99.99,-99.99,-99.99,-99.99,0.075907,0.007279,0.10657,0.005951,0.3619,0.009016,0.98656,0.01255,2.3216,0.02183,3.3911,0.03408,6.9067,0.1069,12.16,0.1379,23.87,0.09019,65.361,0.5485,62.069,0.3224,45.855,3.225,41.817,3.441,210,17,4364,1446,12556,2993,11776,735.5,10158,740.1,-99.99,-99.99
COSMOS,309063,1.592E-04,3.254E-04,-99.99,-99.99,-99.99,-99.99,0.075729,0.009008,0.22672,0.007328,0.85089,0.01239,2.5568,0.01842,3.9184,0.02703,5.0012,0.03824,7.1379,0.03588,9.7256,0.05025,13.076,0.06309,18.809,0.1529,13.706,0.1763,10.639,3.162,-99.99,-99.99,42.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,310302,7.807E-04,1.406E-03,-99.99,-99.99,2.4344,0.08309,0.6047,0.006976,1.3175,0.01486,2.1992,0.01865,5.2526,0.02546,8.7033,0.03831,10.798,0.05062,16.677,0.1026,21.627,0.1336,31.532,0.08623,68.952,0.35,52.117,0.2496,59.138,4.041,60.968,5.348,300,18,-99.99,-99.99,-99.99,-99.99,8856.1,740.3,8246.7,842.4,-99.99,-99.99
COSMOS,310591,2.311E-03,3.722E-03,3.9982,0.1763,6.9203,0.4152,6.8138,0.009293,13.4,0.04575,20.182,0.05456,21.256,0.05038,27.471,0.06677,25.922,0.07553,47.457,0.1099,38.068,0.1364,43.215,0.08815,118.16,1.75,151.5,1.01,182.01,6.87,271.95,13.16,455,39,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,311451,3.583E-04,1.376E-03,-99.99,-99.99,0.36077,0.06103,1.1575,0.0133,2.1839,0.01879,4.2539,0.02541,6.3307,0.02796,8.0509,0.03705,10.511,0.05042,12.275,0.02959,16.161,0.04101,23.404,0.05972,67.683,0.6329,84.314,0.6825,108.05,5.649,140.19,9.042,415,27,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,311831,6.928E-04,1.092E-03,-99.99,-99.99,-99.99,-99.99,0.30031,0.008205,0.51244,0.01029,1.1287,0.01425,3.2356,0.02084,5.9076,0.0329,8.9255,0.04981,14.668,0.1055,20.318,0.135,30.174,0.08647,70.344,0.2567,64.004,0.4818,45.623,4.854,35.904,3.173,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,316931,5.139E-03,8.079E-03,0.099193,0.04389,0.23187,0.06822,0.38236,0.007587,1.4615,0.01553,5.368,0.02836,14.13,0.04098,20.45,0.05745,25.083,0.0728,36.847,0.05425,53.582,0.07515,73.47,0.07441,128.7,1.151,118.13,1.178,211.34,7.911,233.18,14.75,732,18,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,15439,1285,21372,1023
COSMOS,317570,2.166E-03,6.48E-04,-99.99,-99.99,0.54716,0.08482,0.47097,0.009255,0.99213,0.01338,2.3306,0.01945,5.4573,0.02654,9.3542,0.04047,10.452,0.05243,22.488,0.1066,39.649,0.1392,72.422,0.09061,415.78,5.683,694.26,11.33,1052.1,28.63,1450,48.46,5210,52,21882,1774,-99.99,-99.99,12284,748.6,-99.99,-99.99,15376,1378
COSMOS,317720,5.687E-04,1.478E-04,-99.99,-99.99,0.16481,0.05818,0.54069,0.008411,2.9503,0.02164,11.109,0.04037,21.247,0.04999,32.795,0.07224,37.92,0.0881,60.295,0.03629,86.838,0.05035,121.12,0.06348,152.83,1.006,163.04,1.74,197.13,7.043,400.37,17.95,1928,22,52291,2165,55298,3832,29671,739.5,15586,1549,-99.99,-99.99
COSMOS,319169,6.101E-04,1.304E-04,0.67825,0.08975,1.6065,0.123,1.6025,0.006624,6.0125,0.03066,18.061,0.05139,38.093,0.06685,52.63,0.09128,62.851,0.1127,78.281,0.09186,114.29,0.05716,142.93,0.07286,149.04,0.9601,132.4,0.8017,102.23,5.818,128.54,7.629,500,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,320331,1.324E-03,8.934E-04,-99.99,-99.99,0.99618,0.07346,1.5455,0.006524,3.3884,0.02321,6.9991,0.03229,13.416,0.04001,20.852,0.05813,21.204,0.06795,35.008,0.03087,41.757,0.04216,60.303,0.05973,150.67,1.796,159.24,0.989,166.1,7.734,239.74,11.44,867,18,-99.99,-99.99,-99.99,-99.99,13269,745.8,8070.2,780.2,-99.99,-99.99
COSMOS,322871,3.898E-04,9.678E-04,0.28577,0.04781,0.84239,0.08419,0.74249,0.006466,3.2842,0.02283,12.645,0.04304,23.84,0.05297,32.387,0.07183,39.944,0.09053,54.099,0.04288,70.562,0.05807,88.353,0.06882,107.14,0.6679,90.71,0.5605,75.119,5.868,42.988,5.348,137,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,324525,1.985E-04,2.741E-04,0.87527,0.09671,1.1327,0.08533,0.73809,0.009139,1.131,0.01377,1.8719,0.01723,2.0336,0.01666,2.4656,0.02232,2.4017,0.03075,2.697,0.03648,2.9899,0.05143,3.6349,0.06344,14.665,0.1594,16.229,0.1533,14.203,4.303,14.7,5.398,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,325165,1.334E-03,2.04E-03,-99.99,-99.99,-99.99,-99.99,0.27503,0.008787,1.2163,0.01466,4.6346,0.02656,13.041,0.03965,19.511,0.05652,25.275,0.07461,39.083,0.1012,59.164,0.1316,90.319,0.08505,170.9,1.497,148.79,1.04,183.45,6.952,197.66,10.71,598,31,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,17782,1025
COSMOS,325593,2.042E-04,4.108E-04,-99.99,-99.99,0.42708,0.06776,0.51436,0.007213,0.6628,0.0109,1.0143,0.01319,1.9572,0.01638,3.3165,0.02514,4.6187,0.0371,7.1162,0.05699,10.314,0.07862,15.449,0.07369,33.916,0.281,29.448,0.1569,20.747,3.153,22.399,3.63,97,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,327459,3.267E-04,8.3E-04,-99.99,-99.99,0.25326,0.07348,0.27812,0.006378,0.94295,0.01273,3.1279,0.0219,9.3897,0.03363,13.79,0.04765,17.662,0.06235,24.918,0.09532,35.227,0.124,49.459,0.08249,73.583,0.5467,51.115,0.2893,55.694,5.255,38.632,4.096,71,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,327470,1.82E-03,2.388E-03,-99.99,-99.99,0.17893,0.05231,0.24567,0.009013,0.31401,0.008659,0.57455,0.01114,1.3258,0.01509,2.157,0.02275,3.0951,0.03761,5.5249,0.1037,10.742,0.1398,19.026,0.09355,45.876,0.1986,57.816,0.4953,65.438,4.43,94.495,6.085,364,48,-99.99,-99.99,-99.99,-99.99,10927,748.5,21773,3294,20557,946.3
COSMOS,331013,7.341E-04,8.52E-04,-99.99,-99.99,0.65599,0.1451,0.29371,0.009141,0.37215,0.008678,0.65074,0.0111,1.5469,0.01482,2.5063,0.02237,3.7214,0.03452,5.9667,0.09553,8.7994,0.1266,14.076,0.08692,36.016,0.2846,43.534,0.2504,58.701,2.939,97.939,4.227,557,19,4381,1390,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,332248,4.369E-04,2.264E-04,-99.99,-99.99,-99.99,-99.99,0.69376,0.00611,1.8699,0.01745,6.4753,0.03107,17.654,0.04572,22.792,0.06063,27.193,0.07582,34.288,0.03001,42.747,0.04127,54.388,0.05827,89.223,0.5133,65.771,0.275,78.941,6.78,74.818,3.984,199,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,332304,-9.999E+01,3.447E-04,-99.99,-99.99,-99.99,-99.99,0.1449,0.007248,0.29016,0.007949,0.46614,0.00978,0.75101,0.01125,1.0225,0.01661,1.3056,0.0272,2.0987,0.09473,3.1702,0.1265,3.6924,0.08582,8.5967,0.08277,11.009,0.1214,12.41,1.998,15.099,1.721,110,14,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,336469,1.567E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.03792,0.00648,0.13891,0.006488,0.8255,0.01228,2.7628,0.01908,6.1524,0.03286,7.7534,0.0448,12.843,0.0963,18.538,0.1273,28.204,0.08831,57.678,0.2002,43.051,0.2368,31.535,4.341,14.366,3.435,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,337029,2.27E-04,4.219E-04,-99.99,-99.99,-99.99,-99.99,0.93871,0.006619,1.6406,0.01636,1.9481,0.01764,2.9645,0.01965,3.5938,0.02595,4.4038,0.03663,6.4134,0.09617,7.9098,0.1295,11.059,0.08525,25.59,0.1407,31.536,0.2222,32.173,1.842,31.626,2.894,250,26,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,337827,2.42E-04,7.224E-04,-99.99,-99.99,-99.99,-99.99,2.2238,0.009484,3.7456,0.02427,4.9548,0.02725,7.3992,0.02997,9.8607,0.04058,11.202,0.05134,15.314,0.09529,17.243,0.1256,23.626,0.08741,52.488,0.9072,39.426,0.4864,32.58,5.7,27.316,2.889,176,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,338071,5.532E-04,-9.999E+01,-99.99,-99.99,0.59995,0.07844,0.92929,0.007618,1.53,0.01585,3.9848,0.02451,12.521,0.03857,20.642,0.05765,24.743,0.07229,33.584,0.09888,41.704,0.1278,58.583,0.0873,117.85,0.7994,89.904,0.3998,68.607,6.454,71.696,3.835,389,17,5077,1499,-99.99,-99.99,7027.1,747.8,-99.99,-99.99,-99.99,-99.99
COSMOS,338977,1.504E-04,-9.999E+01,-99.99,-99.99,0.20431,0.07115,0.3535,0.006308,0.45385,0.009329,0.72782,0.01154,1.5227,0.01476,2.6842,0.02305,3.8398,0.03537,6.5633,0.09103,9.7976,0.1198,16.23,0.0842,37.787,0.261,42.863,0.228,41.448,1.873,68.261,4.738,187,18,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,339381,6.514E-04,1.235E-03,-99.99,-99.99,0.64819,0.06523,1.3622,0.006379,2.4148,0.01972,3.7325,0.02389,5.4465,0.026,7.3089,0.03553,9.7133,0.04899,12.393,0.03162,11.853,0.04282,14.235,0.06061,25.962,0.2955,26.865,0.18,36.928,2.901,50.291,2.574,303,18,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,341626,2.957E-04,8.217E-04,-99.99,-99.99,-99.99,-99.99,0.23337,0.01059,0.5648,0.01022,1.6482,0.01632,4.3753,0.02346,7.4197,0.03566,9.33,0.04807,14.361,0.02911,17.447,0.03933,25.347,0.05762,57.28,0.3657,56.292,0.3181,57.77,1.576,83.15,4.908,395,143,13006,2286,-99.99,-99.99,34397,735.2,26948,2012,-99.99,-99.99
COSMOS,342090,1.365E-03,8.079E-04,-99.99,-99.99,-99.99,-99.99,0.14604,0.009623,0.32175,0.00877,0.96237,0.01358,3.0264,0.02046,5.4078,0.03197,7.1332,0.04809,9.448,0.1775,14.953,0.1794,23.379,0.1014,64.169,0.6402,64.525,0.3886,74.05,5.312,91.646,8.117,312,20,-99.99,-99.99,-99.99,-99.99,6357.8,741.7,-99.99,-99.99,-99.99,-99.99
COSMOS,342587,4.353E-04,6.232E-04,0.13178,0.0434,0.34427,0.06615,0.47138,0.00846,1.3629,0.01501,3.7801,0.02392,7.4339,0.03002,9.9217,0.0407,12.293,0.05339,15.984,0.03144,21.068,0.04313,26.079,0.05738,25.999,0.2124,24.706,0.1811,26.174,3.121,19.503,4.596,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,344505,3.309E-04,-9.999E+01,-99.99,-99.99,0.40283,0.07206,0.36753,0.006237,0.59251,0.01048,1.1919,0.01421,2.8576,0.01934,4.7772,0.02943,7.7899,0.04497,11.484,0.09252,14.332,0.1237,22.517,0.08756,49.532,0.2947,37.193,0.2109,29.365,1.858,34.659,3.471,212,16,-99.99,-99.99,-99.99,-99.99,7078.7,739.9,-99.99,-99.99,-99.99,-99.99
COSMOS,346035,4.839E-04,1.412E-03,0.17624,0.04113,2.0997,0.09699,2.2189,0.007162,3.9546,0.02498,6.8823,0.03193,13.756,0.0404,18.1,0.0541,21.521,0.06826,29.01,0.03012,37.455,0.04047,50.681,0.0593,100.16,0.4881,77.393,0.418,86.403,5.357,57.336,4.165,387,15,8657,1389,-99.99,-99.99,10799,751.7,-99.99,-99.99,-99.99,-99.99
COSMOS,347583,2.812E-04,6.176E-04,-99.99,-99.99,-99.99,-99.99,0.61525,0.009724,1.4543,0.01544,2.7391,0.02051,4.3665,0.02333,7.5305,0.03573,10.626,0.05014,15.632,0.03032,20.341,0.04077,29.491,0.05943,59.571,1.319,58.698,0.8044,53.146,5.79,42.307,5.187,157,20,-99.99,-99.99,-99.99,-99.99,14076,734.8,-99.99,-99.99,-99.99,-99.99
COSMOS,348345,3.278E-04,3.667E-04,0.37902,0.07111,1.518,0.07306,1.8159,0.007209,2.3025,0.01939,3.077,0.02177,4.8728,0.02476,6.8016,0.03447,7.7053,0.04473,10.124,0.03076,12.458,0.04144,16.342,0.06051,22.865,0.2037,23.196,0.1694,34.687,3.624,35.717,6.167,100,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,348646,3.386E-04,2.542E-04,-99.99,-99.99,0.13676,0.06827,0.33258,0.006418,1.2697,0.01464,5.146,0.02777,16.196,0.04389,23.887,0.06207,30.682,0.0804,44.39,0.03242,61.962,0.04346,86.81,0.06134,161.02,1.139,110.44,0.6175,88.785,7.498,54.98,10.6,191,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,350733,3.805E-04,3.585E-04,-99.99,-99.99,-99.99,-99.99,0.62786,0.009785,1.3541,0.01494,2.5296,0.0198,4.4565,0.02359,7.1117,0.03495,8.2822,0.04535,9.4241,0.03082,11.715,0.04134,18.142,0.06014,31.163,0.6139,42.892,0.6322,68.458,4.156,98.057,6.565,352,115,-99.99,-99.99,14346,3243,20409,739.7,31944,1330,-99.99,-99.99
COSMOS,353169,6.824E-04,-9.999E+01,-99.99,-99.99,0.40338,0.06175,0.62462,0.009455,1.921,0.01801,6.698,0.0319,13.567,0.0408,19.26,0.05679,25.298,0.07647,35.499,0.03071,54.195,0.04229,73.087,0.06067,86.869,0.475,76.142,0.5128,71.275,4.352,107.29,7.222,535,17,-99.99,-99.99,-99.99,-99.99,8059.6,776.5,-99.99,-99.99,-99.99,-99.99
COSMOS,355207,5.015E-04,9.844E-04,-99.99,-99.99,-99.99,-99.99,0.10166,0.00615,0.20285,0.007282,0.45808,0.009934,0.98202,0.01263,1.9485,0.02062,2.8599,0.03306,4.4612,0.03937,6.4037,0.04783,9.0109,0.06792,18.295,0.1058,17.337,0.1092,10.403,2.835,14.542,1.969,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,355442,1.965E-03,4.963E-03,0.12916,0.04059,0.86858,0.0735,0.65672,0.01076,1.4984,0.01574,2.7796,0.02071,7.1703,0.02951,13.229,0.04658,16.552,0.06041,26.966,0.03066,35.483,0.04138,51.258,0.06067,112.27,0.6173,95.3,0.6382,91.383,3.894,93.291,7.479,218,27,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,355652,8.531E-04,8.906E-04,-99.99,-99.99,1.155,0.0709,3.5404,0.006993,3.8603,0.02475,5.6695,0.02916,6.7758,0.02884,8.1687,0.03734,10.474,0.05028,16.866,0.09526,14.173,0.1261,16.505,0.09108,36.483,0.2328,43.871,0.2632,45.641,1.867,54.722,3.895,161,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,359852,1.877E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.093302,0.00665,0.25587,0.007671,1.1728,0.01403,4.1761,0.02294,9.0697,0.03908,11.949,0.05296,20.406,0.06126,30.691,0.08161,47.804,0.07661,95.277,0.7013,72.699,0.4401,54.773,2,42.611,2.613,69,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,361363,3.81E-04,-9.999E+01,-99.99,-99.99,0.2125,0.07084,0.30007,0.006243,1.4504,0.01566,6.3652,0.03077,18.152,0.04634,26.201,0.0648,33.342,0.08353,44.569,0.0996,67.744,0.05531,91.983,0.07948,160.32,0.9467,128.42,0.7245,106.77,6.04,152.89,6.905,322,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,367307,7.755E-04,1.412E-03,0.54759,0.04839,5.6272,0.08946,10.648,0.008798,12.887,0.04468,16.024,0.04851,16.015,0.04363,18.602,0.05495,20.723,0.06722,23.837,0.03153,24.671,0.04193,32.915,0.06133,72.132,0.7737,76.835,0.4683,80.917,5.61,87.165,6.648,318,44,-99.99,-99.99,-99.99,-99.99,9085.1,740.8,8826.8,1048,-99.99,-99.99
COSMOS,367943,-9.999E+01,5.377E-04,-99.99,-99.99,-99.99,-99.99,0.090941,0.009041,0.1383,0.006358,0.28642,0.008424,0.55038,0.01038,0.77172,0.01535,0.9929,0.02641,2.0739,0.03897,2.72,0.0532,4.0921,0.06641,10.013,0.1201,13.36,0.1338,24.908,2.971,21.404,3.207,73,23,-99.99,-99.99,-99.99,-99.99,8826.2,745.4,-99.99,-99.99,-99.99,-99.99
COSMOS,368582,1.623E-04,1.357E-04,-99.99,-99.99,0.18555,0.06745,0.42499,0.006353,1.3135,0.01472,4.2979,0.02542,9.721,0.03415,13.593,0.04719,16.786,0.06109,23.538,0.09898,32.757,0.1297,46.201,0.09318,68.381,0.439,50.364,0.3233,59.582,2.693,60.392,5.615,312,17,-99.99,-99.99,-99.99,-99.99,13435,741.5,-99.99,-99.99,-99.99,-99.99
COSMOS,373875,1.794E-04,8.217E-04,-99.99,-99.99,-99.99,-99.99,0.40523,0.006999,1.06,0.01337,2.0544,0.01798,5.6084,0.02623,10.074,0.04095,12.259,0.05327,19.458,0.09939,26.647,0.1298,41.02,0.09396,84.339,0.1966,62.244,0.4245,54.235,3.189,44.816,3.82,215,31,12633,2022,-99.99,-99.99,9283.6,745.9,11400,837.3,-99.99,-99.99
COSMOS,376362,1.437E-04,1.767E-04,-99.99,-99.99,1.6974,0.091,0.88901,0.006551,1.7654,0.01701,2.8222,0.02085,5.1656,0.02532,7.8973,0.03673,8.2323,0.046,12.496,0.0315,14.428,0.04189,19.244,0.05961,38.132,0.3001,31.044,0.1943,33.079,1.515,39.857,2.684,177,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,378500,1.225E-03,2.225E-03,5.174,0.1604,10.766,0.1838,8.9824,0.009924,15.528,0.04928,20.086,0.05466,19.578,0.0486,22.72,0.06139,27.138,0.07842,30.053,0.2612,27.626,0.2391,34.181,0.1206,63.59,0.6791,74.147,0.6884,74.864,4.858,111.23,8.409,463,20,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,386177,5.842E-04,1.354E-03,5.6213,0.2646,14.563,0.1987,12.736,0.01151,14.408,0.04727,18.707,0.05243,19.592,0.04825,18.039,0.05423,20.955,0.06733,22.718,0.02966,27.817,0.03985,34.551,0.05763,76.461,0.5503,83.98,0.8707,98.711,2.937,135.43,6.773,413,159,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,386536,6.566E-04,7.031E-04,0.79482,0.07638,13.535,0.1685,12.986,0.01153,16.062,0.04976,15.436,0.04763,18.84,0.04721,24.691,0.06298,25.036,0.07271,40.627,0.02919,42.605,0.03913,59.966,0.05712,140.45,0.6457,146.49,0.8366,169.96,3.275,223.22,10.75,623,17,-99.99,-99.99,-99.99,-99.99,11211,752.8,-99.99,-99.99,-99.99,-99.99
COSMOS,388484,2.104E-04,2.305E-04,0.31399,0.06564,1.1037,0.1221,0.5704,0.008048,2.926,0.02171,8.6556,0.03601,15.734,0.04337,22.801,0.06079,27.857,0.07713,42.501,0.09214,41.108,0.1183,55.957,0.08265,161.06,2.165,212.4,1.696,290.36,9.322,390.26,8.695,1199,198,16072,2048,27116,5712,19455,739.9,13902,1349,-99.99,-99.99
COSMOS,394239,4.999E-04,9.016E-04,-99.99,-99.99,0.33793,0.05866,0.70325,0.0115,0.89545,0.01253,1.7814,0.01688,4.7953,0.02442,8.4215,0.03766,10.077,0.04906,16.432,0.02819,21.788,0.03846,30.989,0.05687,52.342,0.2725,39.858,0.2682,38.074,2.666,32.039,3.547,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,397321,5.273E-04,2.429E-03,-99.99,-99.99,-99.99,-99.99,0.098468,0.009394,0.16492,0.007395,0.23724,0.008837,0.37575,0.01077,0.62237,0.01687,0.85091,0.03208,2.5828,0.02937,4.6721,0.04018,8.7612,0.05919,22.964,0.1903,32.337,0.2771,34.607,4.019,61.042,3.798,269,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,397900,3.521E-03,6.397E-03,0.97744,0.07999,3.3521,0.09612,2.4345,0.006843,7.1362,0.03324,22.531,0.0572,44.035,0.07166,57.026,0.09473,87.014,0.1311,102.55,0.03781,139.78,0.05102,184.34,0.06309,312.73,1.745,340.56,2.431,402.12,12.06,637.76,16.6,3372,32,17158,2040,24739,3183,18179,745.4,9157,750,-99.99,-99.99
COSMOS,398571,1.442E-04,3.171E-04,-99.99,-99.99,-99.99,-99.99,0.30162,0.01049,0.47811,0.009543,1.2042,0.01422,2.9185,0.01942,5.9961,0.03222,8.0612,0.04474,12.981,0.02823,18.919,0.03874,30.677,0.05736,69.871,0.3865,59.433,0.3823,36.877,4.134,29.853,3.713,273,126,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,400634,1.225E-04,2.344E-04,-99.99,-99.99,0.80669,0.0715,0.56975,0.006783,0.66211,0.01095,1.0544,0.0134,2.0518,0.0168,3.6596,0.02621,4.7903,0.03794,6.7056,0.02822,8.4222,0.03844,11.598,0.05707,22.707,0.1227,18.658,0.1484,11.793,3.721,14.658,4.301,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,401148,1.292E-03,2.785E-03,1.0019,0.08969,6.284,0.1435,1.2397,0.008422,2.1745,0.01891,2.551,0.02021,3.4667,0.02145,4.6015,0.02951,6.7362,0.04499,13.701,0.1283,11.36,0.1532,14.447,0.09154,24.603,0.2628,31.727,0.2443,67.583,4.665,83.408,6.674,128,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,402948,-9.999E+01,3.695E-04,-99.99,-99.99,0.50832,0.07653,0.48383,0.009683,0.60342,0.01062,0.92979,0.01273,1.7857,0.01574,2.5451,0.02239,2.9216,0.03182,3.937,0.02847,4.2603,0.03906,5.5678,0.05802,12.945,0.1066,15.421,0.121,25.886,2.202,67.124,4.126,450,15,-99.99,-99.99,-99.99,-99.99,6978.1,748.8,-99.99,-99.99,-99.99,-99.99
COSMOS,403058,3.691E-04,-9.999E+01,-99.99,-99.99,0.20154,0.06715,0.16164,0.006725,0.65858,0.01104,2.9109,0.02116,8.637,0.03233,12.771,0.04586,16.193,0.06016,23.369,0.02838,32.576,0.03848,43.8,0.05718,59.7,0.2243,40.538,0.2415,22.529,3.095,18.378,4.205,61,20,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,403300,1.815E-04,-9.999E+01,-99.99,-99.99,0.34882,0.08218,0.42672,0.006876,0.92666,0.01279,2.846,0.0209,7.7037,0.03056,12.303,0.04507,14.345,0.05683,21.166,0.02849,29.942,0.03863,41.853,0.05744,71.854,0.5474,52.654,0.41,57.926,5.131,82.478,5.34,699,20,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,403419,2.027E-04,4.715E-04,-99.99,-99.99,-99.99,-99.99,1.2027,0.009866,1.503,0.01582,1.5624,0.01598,1.9709,0.01647,2.0052,0.02068,2.0723,0.02969,2.5935,0.02882,3.1935,0.03952,4.0719,0.05869,8.0389,0.08503,11.047,0.07178,11.802,2.713,18.055,4.453,147,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,405071,4.477E-04,-9.999E+01,0.1105,0.04069,1.9736,0.06507,2.0001,0.00687,3.8026,0.02449,8.6795,0.03578,16.769,0.04459,21.258,0.05851,25.758,0.07403,33.937,0.02887,46.492,0.03912,61.981,0.05788,91.756,0.3881,72.646,0.2959,90.556,5.663,106.3,7.42,836,243,11895,2193,10224,3365,11598,738,-99.99,-99.99,-99.99,-99.99
COSMOS,406106,1.246E-04,1.77E-04,-99.99,-99.99,1.348,0.06985,1.2399,0.006809,2.2912,0.01929,5.5599,0.02889,12.716,0.03904,17.291,0.05317,21.562,0.06857,29.668,0.1026,41.555,0.1364,58.524,0.09512,89.424,0.3825,59.691,0.3414,54.45,6.215,35.951,5.285,256,15,-99.99,-99.99,13647,4086,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,411306,1.158E-04,1.04E-04,-99.99,-99.99,0.1429,0.0639,0.38585,0.006947,0.4805,0.009622,0.87724,0.0125,1.6372,0.01515,2.9011,0.02354,4.0829,0.03555,7.0791,0.08909,10.673,0.1216,16.664,0.08737,46.707,0.2899,46.641,0.2113,35.11,3.935,24.629,3.263,133,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,412346,5.79E-03,1.674E-02,2.7905,0.1121,14.305,0.1555,25.622,0.01203,46.827,0.08567,60.915,0.09511,55.75,0.08185,47.094,0.08801,50.845,0.1054,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,152.68,3.824,226.42,5.545,336.68,12.54,465.96,25.01,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,413642,2.828E-04,2.622E-04,-99.99,-99.99,-99.99,-99.99,0.50542,0.01003,0.90254,0.01254,1.7236,0.01667,4.2979,0.0232,7.2392,0.03522,8.8771,0.04625,13.348,0.03062,17.225,0.04147,28.105,0.06227,84.922,0.5726,112.11,0.5453,126.74,4.515,221.49,9.084,496,17,6709,1590,14363,2619,9726.9,741.8,-99.99,-99.99,-99.99,-99.99
COSMOS,414248,3.836E-04,7.583E-04,-99.99,-99.99,-99.99,-99.99,0.24734,0.00683,0.48019,0.009593,1.5004,0.01564,3.5516,0.02125,6.2513,0.03293,8.6762,0.04628,12.445,0.03001,17.694,0.04035,26.303,0.05807,66.999,0.5916,90.045,0.8959,136.03,5.893,165.85,6.335,691,17,-99.99,-99.99,-99.99,-99.99,11439,743.8,-99.99,-99.99,-99.99,-99.99
COSMOS,415424,2.249E-04,4.301E-04,-99.99,-99.99,0.23946,0.06526,0.36883,0.01013,0.55115,0.01021,1.1646,0.01405,2.9259,0.01945,5.591,0.03124,7.4833,0.0434,12.228,0.03059,16.714,0.04156,24.974,0.06229,52.454,0.2412,41.713,0.1375,29.216,3.892,17.92,2.79,81,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,416000,3.19E-04,2.027E-04,-99.99,-99.99,0.72608,0.08802,0.24548,0.006457,0.58072,0.01029,2.0127,0.01779,6.2366,0.0276,9.809,0.04044,12.717,0.05392,18.818,0.09775,26.038,0.1316,37,0.08889,64.817,0.2313,43.839,0.1897,35.874,4.094,30.683,1.949,86,18,-99.99,-99.99,-99.99,-99.99,6571.4,743.8,-99.99,-99.99,-99.99,-99.99
COSMOS,419317,7.703E-04,2.413E-03,4.2958,0.1539,9.1293,0.1536,8.4995,0.008589,10.985,0.04121,16.261,0.04874,21.29,0.05006,24.576,0.06275,31.601,0.08098,32.525,0.09847,41.497,0.1343,52.309,0.09234,99.193,0.5152,113.49,1.144,130.42,3.489,173.46,10.45,375,17,-99.99,-99.99,-99.99,-99.99,5957.4,738.2,-99.99,-99.99,-99.99,-99.99
COSMOS,420847,9.513E-04,1.017E-03,-99.99,-99.99,0.84018,0.05767,0.92289,0.01094,1.3959,0.01525,2.6686,0.02038,7.0438,0.02928,10.932,0.04263,13.87,0.05592,20.803,0.0306,24.951,0.04144,34.86,0.06225,65.53,0.4302,48.016,0.3267,38.191,3.991,32.196,3.261,181,22,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,420912,2.151E-03,1.869E-04,-99.99,-99.99,-99.99,-99.99,3.4982,0.0103,15.84,0.04931,43.182,0.07904,67.522,0.08859,83.301,0.1143,97.701,0.1385,133.41,0.03964,156.06,0.0542,182.44,0.06749,220.08,0.9474,201.57,0.959,149.75,5.639,261.89,10.75,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,8804.9,753.8,14049,868.2,14583,1126
COSMOS,421107,1.355E-04,2.95E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.022568,0.004895,0.099321,0.006592,0.36388,0.009204,0.94423,0.01601,1.3101,0.02731,2.4691,0.0344,3.8321,0.04685,6.2709,0.06131,14.837,0.084,15.388,0.1445,6.8283,2.409,21.881,1.543,72,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,422500,2.295E-03,4.053E-03,-99.99,-99.99,-99.99,-99.99,0.048968,0.007507,0.1839,0.006894,0.88331,0.01249,3.2232,0.02033,7.1922,0.03509,9.9175,0.04851,19.875,0.09799,29.05,0.1343,44.157,0.09098,109.68,0.3479,101.41,0.3149,102.31,2.372,107.51,6.102,248,17,-99.99,-99.99,-99.99,-99.99,13742,732.6,-99.99,-99.99,-99.99,-99.99
COSMOS,423348,4.332E-04,1.064E-03,-99.99,-99.99,-99.99,-99.99,0.10412,0.007235,0.37637,0.008799,1.5626,0.01597,5.079,0.02512,9.1894,0.03935,11.553,0.05252,18.805,0.06255,28.192,0.07767,43.263,0.07644,104.09,0.586,78.648,0.3379,79.696,2.517,65.821,5.169,298,138,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,424136,4.002E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.29876,0.006536,0.56015,0.01022,1.4957,0.01565,4.0606,0.02253,7.5529,0.03579,11.161,0.05119,16.774,0.02932,21.754,0.03981,34.349,0.05904,87.561,0.3442,97.122,0.4865,141.27,3.351,252.39,9.63,2078,33,15850,1874,22204,4421,14511,736.4,8552.9,873.6,-99.99,-99.99
COSMOS,426055,5.273E-04,8.548E-04,0.86771,0.0681,2.4394,0.07541,1.1752,0.007107,3.4943,0.02347,10.64,0.03953,20.021,0.04856,26.782,0.06545,35.061,0.08505,46.289,0.04109,63.459,0.0488,83.637,0.06744,109.03,0.6127,100.1,0.6498,86.719,2.206,108.41,6.464,360,16,6809,2082,20783,4922,11228,728.5,-99.99,-99.99,12515,1454
COSMOS,426654,6.359E-04,5.046E-04,-99.99,-99.99,-99.99,-99.99,0.085564,0.007736,0.15758,0.006802,0.44941,0.009744,1.2625,0.01389,3.0497,0.02453,4.4416,0.03703,7.5351,0.0393,11.446,0.05374,18.988,0.06696,52.51,0.3335,56.035,0.3664,53.966,3.693,63.688,3.958,214,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,428515,2.875E-04,2.978E-04,-99.99,-99.99,-99.99,-99.99,0.25398,0.007605,0.89688,0.01247,3.3082,0.02241,8.637,0.03223,12.782,0.04579,16.448,0.06033,24.076,0.09945,36.417,0.1325,52.577,0.08961,79.832,0.5349,55.747,0.2236,50.082,4.716,31.64,2.169,119,14,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,432314,9.771E-04,2.272E-03,-99.99,-99.99,-99.99,-99.99,0.21975,0.007972,0.31653,0.008396,0.556,0.0105,1.2152,0.0136,2.0014,0.02085,2.7631,0.03213,4.589,0.02957,8.4108,0.03993,14.646,0.05986,67.412,0.2259,125.35,0.6496,156.01,3.468,235.84,7.522,680,37,-99.99,-99.99,-99.99,-99.99,8642.6,733.7,-99.99,-99.99,-99.99,-99.99
COSMOS,433721,6.462E-04,9.926E-04,-99.99,-99.99,-99.99,-99.99,0.26647,0.008039,0.45351,0.009405,1.2287,0.01444,3.5323,0.02124,6.9668,0.03462,9.0804,0.04734,15.367,0.0328,22.208,0.04217,35.244,0.06246,82.175,0.6299,67.924,0.401,48.498,2.56,44.235,4.645,218,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,434477,9.565E-04,3.061E-03,0.6533,0.06196,2.8971,0.08267,5.7518,0.01265,6.8993,0.03322,6.4928,0.03152,8.4743,0.03259,11.699,0.04493,14.357,0.06047,22.563,0.03263,25.517,0.04385,34.938,0.06563,76.885,0.6169,70.702,0.3852,61.847,3.818,67.185,5.429,474,95,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,11697,735.9,-99.99,-99.99
COSMOS,434653,-9.999E+01,3.86E-04,-99.99,-99.99,-99.99,-99.99,0.47607,0.009756,0.89268,0.01262,1.8945,0.01764,3.3094,0.02091,4.9087,0.03005,5.3867,0.04028,7.1338,0.1034,10.025,0.1394,13.964,0.09648,25.578,0.2585,37.088,0.3427,50.95,3.8,71.448,7.094,278,24,12335,1661,13567,3859,11644,742,-99.99,-99.99,-99.99,-99.99
COSMOS,436998,1.561E-04,1.941E-04,-99.99,-99.99,-99.99,-99.99,0.048158,0.008516,0.10188,0.005719,0.29766,0.008573,0.84052,0.01176,2.1786,0.02112,2.987,0.03228,5.1464,0.09379,8.1742,0.1296,14.447,0.08872,40.559,0.336,47.799,0.2578,46.644,3.573,68.677,4.863,162,15,-99.99,-99.99,17579,5160,20203,744.8,15618,991.5,-99.99,-99.99
COSMOS,437780,2.058E-04,1.765E-04,-99.99,-99.99,0.26143,0.06706,0.48601,0.008705,0.67345,0.01094,1.1079,0.0137,2.2609,0.01732,4.6909,0.02894,6.2226,0.04044,9.0079,0.0933,11.681,0.1262,17.002,0.08517,31.703,0.2738,29.902,0.1632,23.226,1.892,18.634,4.638,87,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,437924,-9.999E+01,1.599E-04,0.36037,0.04803,1.4225,0.1124,2.6027,0.009743,6.5274,0.03193,9.6748,0.0379,15.242,0.04267,15.875,0.05109,17.137,0.06163,18.209,0.09563,23.259,0.1313,26.734,0.08973,57.447,0.6168,87.939,0.4524,138.16,4.067,193.56,7.319,539,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,438627,3.019E-03,9.899E-03,58.712,1.174,129.16,1.824,101.97,0.02227,130.94,0.1427,165.98,0.1565,146.97,0.1322,165.88,0.1634,175.33,0.1887,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,612.8,19.16,862.65,23.49,1247.2,22.03,1707,89.44,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,443852,3.262E-04,4.853E-04,-99.99,-99.99,0.46801,0.05962,0.58835,0.009771,1.0049,0.0131,2.0354,0.01793,4.9327,0.02475,7.4902,0.03568,8.8041,0.04667,13.891,0.02846,17.894,0.03874,26.336,0.05447,52.058,0.3682,46.652,0.2199,52.232,4.864,64.685,3.202,312,14,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,444480,3.805E-04,-9.999E+01,-99.99,-99.99,0.13241,0.06384,0.18493,0.00978,0.3212,0.008287,0.91522,0.01281,2.6301,0.01871,4.7503,0.02934,6.7272,0.04213,10.208,0.09249,14.165,0.1257,21.664,0.08517,36.125,0.2199,26.821,0.2143,21.439,2.901,10.175,2.26,130,14,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,445312,2.058E-04,2.868E-04,-99.99,-99.99,-99.99,-99.99,0.33943,0.009867,0.75408,0.01156,1.8062,0.01697,3.8639,0.02214,8.013,0.03681,10.817,0.05084,18.101,0.03124,27.36,0.03978,44.802,0.05865,131.63,0.4318,120.8,0.552,94.398,3.755,85.538,4.703,499,16,5232,1719,23457,4057,32252,742.3,20119,5573,-99.99,-99.99
COSMOS,445878,1.303E-04,1.042E-04,-99.99,-99.99,-99.99,-99.99,0.10211,0.0098,0.16325,0.006824,0.49609,0.01009,1.5236,0.01487,2.864,0.02374,3.7959,0.0351,7.934,0.02803,12.216,0.03794,23.359,0.05604,54.961,0.5291,49.872,0.2535,38.169,3.129,44.393,4.22,510,18,16754,1752,18112,3414,21648,733.4,12352,798.2,-99.99,-99.99
COSMOS,447092,1.437E-03,2.013E-03,-99.99,-99.99,0.50659,0.07069,0.57765,0.01702,0.80042,0.01246,1.6419,0.01693,3.8596,0.02287,7.1882,0.03616,9.3925,0.0522,14.912,0.03049,19.95,0.04107,30.078,0.06078,72.392,0.3948,67.184,0.5096,76.467,4.757,91.008,6.788,328,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,448160,1.437E-03,7.858E-04,-99.99,-99.99,1.9746,0.0654,1.535,0.0104,2.4071,0.01964,4.3556,0.02561,9.0606,0.03301,13.939,0.04772,15.968,0.05952,25.694,0.03028,32.402,0.04102,49.458,0.0551,129.32,0.7869,131.96,0.5602,188.43,5.137,257.95,7.989,1279,147,8439,2452,30119,4504,33443,753.7,24151,2232,-99.99,-99.99
COSMOS,448411,2.497E-03,6.121E-03,0.58802,0.04765,3.8821,0.09395,2.5164,0.01035,6.1081,0.03095,7.0388,0.03253,8.6157,0.03242,10.806,0.04264,14.438,0.05796,26.438,0.08944,26.486,0.1204,35.145,0.08094,80.547,0.3032,76.632,0.2556,136.41,2.392,128.35,5.23,284,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,450055,1.825E-03,2.308E-04,-99.99,-99.99,-99.99,-99.99,0.13751,0.009822,0.69609,0.01116,2.9711,0.02135,6.939,0.02908,10.348,0.04154,12.839,0.05446,19.753,0.02722,30.392,0.03693,42.413,0.05437,66.515,0.4383,76.572,0.3295,126.72,5.405,-99.99,-99.99,553,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,452180,1.489E-02,4.467E-02,60.416,1.039,86.767,0.8209,92.059,0.02024,95.831,0.1214,81.157,0.1087,80.032,0.09684,180.36,0.1686,100.85,0.1415,98.694,0.02965,111.63,0.04204,137.2,0.06249,372.64,4.765,552.39,7.937,800.93,13.11,-99.99,-99.99,3304,186,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,453781,1.256E-04,3.612E-04,-99.99,-99.99,-99.99,-99.99,0.10282,0.009629,0.18056,0.006836,0.34226,0.008919,0.78587,0.01139,1.3294,0.01787,2.211,0.02994,3.695,0.0964,5.773,0.1285,8.8524,0.08471,17.718,0.114,21.891,0.1078,21.079,2.841,24.522,1.854,101,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,453882,1.417E-04,3.778E-04,-99.99,-99.99,-99.99,-99.99,0.35942,0.01168,0.54035,0.01002,0.90007,0.01266,1.6055,0.01506,3.1334,0.02444,4.3365,0.03634,6.9022,0.02707,9.5584,0.03709,13.624,0.0543,31.497,0.1603,31.322,0.1231,22.172,2.577,25.948,2.882,79,15,-99.99,-99.99,-99.99,-99.99,7117.5,747.7,-99.99,-99.99,-99.99,-99.99
COSMOS,454812,9.513E-04,5.156E-04,-99.99,-99.99,0.20321,0.0824,0.13957,0.01024,0.21377,0.007114,0.47213,0.009861,1.3125,0.01378,2.3323,0.02161,3.2796,0.03316,4.9304,0.02692,6.7053,0.03696,10.968,0.05333,31.076,0.1079,30.048,0.1878,20.724,3.502,36.862,2.115,99,19,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,455845,3.252E-04,1.464E-04,-99.99,-99.99,-99.99,-99.99,0.29554,0.01023,0.54618,0.01013,1.5471,0.01589,4.36,0.02333,8.0623,0.03701,10.413,0.04956,16.083,0.09729,21.79,0.1278,32.444,0.08443,58.633,0.384,45.696,0.2024,39.879,4.274,32.74,2.398,124,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,456808,1.639E-03,2.476E-03,-99.99,-99.99,-99.99,-99.99,0.29742,0.009752,0.56481,0.01042,1.5271,0.01592,4.2172,0.02319,8.1831,0.03744,11.191,0.05222,19.33,0.1101,25.487,0.1385,42.323,0.09194,120.71,1.236,151.68,0.9392,178.89,5.273,270.16,18.2,1135,218,5518,1555,-99.99,-99.99,6369.7,745.8,-99.99,-99.99,-99.99,-99.99
COSMOS,456825,8.479E-04,1.376E-03,-99.99,-99.99,0.39069,0.05491,0.68482,0.009656,0.91606,0.0127,1.3864,0.0153,2.0766,0.01701,2.541,0.02296,5.0561,0.0393,6.0611,0.1119,5.1362,0.14,7.9089,0.09324,17.9,0.1653,19.055,0.1254,12.167,2.808,8.2346,3.936,70,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,458021,-9.999E+01,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.29139,0.009739,0.64023,0.0109,1.7642,0.01692,4.9129,0.0248,8.6894,0.03846,11.071,0.05173,18.883,0.1102,26.056,0.139,42.515,0.09247,91.12,0.6058,71.405,0.3333,54.595,4.693,38.595,5.932,596,17,15084,1810,22963,4824,28425,739.9,-99.99,-99.99,-99.99,-99.99
COSMOS,459421,2.466E-04,8.493E-04,-99.99,-99.99,-99.99,-99.99,4.9771,0.009679,5.3898,0.02904,6.4942,0.03116,6.8357,0.02894,7.2496,0.03536,9.2053,0.04734,10.32,0.04274,13.128,0.05748,18.217,0.06201,45.032,0.4882,48.875,0.2754,73.135,4.554,72.897,4.367,243,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,459617,4.27E-04,1.434E-03,-99.99,-99.99,0.2919,0.08617,1.1745,0.00983,1.6352,0.01641,2.5413,0.01994,4.5904,0.02403,7.8673,0.03683,10.087,0.05003,15.348,0.09584,20.298,0.1241,30.703,0.08176,60.056,0.4267,50.675,0.4426,43.441,2.252,30.366,5.365,151,14,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,460918,7.186E-04,2.272E-03,-99.99,-99.99,3.7437,0.0855,6.0242,0.009947,4.9401,0.02804,8.0062,0.03457,6.5057,0.02825,8.1958,0.03738,9.0286,0.0471,13.104,0.1028,15.808,0.1356,20.627,0.08841,57.922,0.5509,60.097,0.3121,46.722,3.921,60.536,2.745,166,21,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,461943,1.742E-04,2.079E-04,-99.99,-99.99,0.11257,0.05279,0.084768,0.01079,0.45348,0.009311,2.0958,0.01813,6.0221,0.02709,8.8268,0.03847,11.498,0.05142,16.708,0.02851,23.812,0.03984,32.21,0.05778,49.934,0.3552,36.174,0.1504,22.085,4.062,20.487,3.387,91,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,464056,-9.999E+01,4.357E-04,-99.99,-99.99,0.18023,0.06301,0.37203,0.009404,0.63014,0.01078,1.489,0.01566,3.7448,0.0219,7.0411,0.03494,9.2421,0.04825,14.147,0.1209,17.759,0.1513,26.068,0.09946,46.695,0.3055,37.144,0.2893,31.427,6.207,17.07,5.251,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,465158,1.535E-03,3.778E-03,2.4563,0.1123,3.219,0.08539,4.2079,0.01063,7.3939,0.0339,12.197,0.04233,16.939,0.04475,25.869,0.06441,24.119,0.0715,28.966,0.02982,35.214,0.04191,43.597,0.06024,49.5,0.3934,52.937,0.3971,43.047,2.286,49.725,6.689,252,18,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,465475,-9.999E+01,3.226E-04,-99.99,-99.99,-99.99,-99.99,0.52373,0.008835,1.5378,0.01589,3.496,0.02317,7.4623,0.03007,12.559,0.0455,15.349,0.05853,22.818,0.1056,29.897,0.1385,42.275,0.08985,80.766,0.5634,63.529,0.2267,46.957,4.235,37.824,3.032,139,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,466461,3.526E-04,-9.999E+01,-99.99,-99.99,0.55484,0.08576,0.56413,0.009714,1.2206,0.01429,3.0743,0.02173,7.5481,0.03023,10.657,0.04203,13.49,0.05585,19.516,0.02879,27.423,0.03929,38.092,0.05687,63.027,0.3232,40.242,0.2989,25.124,4.398,17.015,4.194,151,18,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,466580,6.669E-04,1.853E-03,0.5091,0.0415,1.5493,0.08484,1.4227,0.00965,2.4547,0.01985,3.3171,0.02261,4.6375,0.02409,7.1494,0.03508,9.5363,0.04824,14.843,0.101,18.011,0.1308,25.689,0.08331,52.729,0.2539,45.674,0.286,42.065,2.119,38.177,4.768,155,47,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,8983.4,1106,-99.99,-99.99
COSMOS,466941,3.397E-04,7.665E-04,-99.99,-99.99,0.32526,0.06272,0.42616,0.008742,0.82004,0.01201,1.553,0.01601,3.0183,0.0197,5.1713,0.03039,5.406,0.03879,8.0148,0.105,9.1915,0.1378,13.718,0.08979,20.412,0.143,15.844,0.1489,16.112,3.085,14.202,2.069,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,468608,8.427E-05,2.308E-04,-99.99,-99.99,0.27241,0.059,0.43462,0.009672,0.69775,0.01122,1.4775,0.01554,2.7614,0.01894,4.727,0.02902,6.1299,0.04041,9.2221,0.03032,13.082,0.04294,20.456,0.06161,45.207,0.2764,37.979,0.3444,23.53,2.461,26.096,4.384,178,17,-99.99,-99.99,-99.99,-99.99,7731.4,732.4,-99.99,-99.99,-99.99,-99.99
COSMOS,469052,1.132E-04,5.073E-05,-99.99,-99.99,0.41417,0.06271,0.43582,0.009947,0.65788,0.01099,1.2508,0.01449,2.3818,0.01778,4.8464,0.02939,6.6938,0.04144,10.585,0.03041,14.917,0.04306,22.394,0.06179,51.754,0.2565,48.581,0.3106,33.67,4.95,24.823,3.807,155,16,-99.99,-99.99,-99.99,-99.99,9078.2,749.8,-99.99,-99.99,-99.99,-99.99
COSMOS,469339,2.885E-03,8.934E-03,9.5531,0.2494,26.388,0.3765,13.245,0.01145,20.344,0.05605,24.524,0.05997,22.754,0.05188,23.265,0.06132,29.517,0.0786,38.328,0.02946,30.573,0.04008,43.212,0.05804,92.89,0.9824,119.88,1.283,224.36,9.345,284.68,15.27,682,21,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,470509,8.944E-05,1.503E-04,-99.99,-99.99,-99.99,-99.99,0.25398,0.008654,0.51246,0.009829,1.6723,0.01647,5.4738,0.02595,10.81,0.04231,13.98,0.05616,22.727,0.03186,31.455,0.04523,46.444,0.05972,116.73,0.8608,103.09,0.8824,105.05,6.457,131.93,9.02,325,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,471165,3.402E-04,1.442E-04,-99.99,-99.99,2.3422,0.08729,0.59456,0.009637,0.82839,0.01203,1.4204,0.01534,2.2278,0.01731,5.8718,0.03211,3.4181,0.03401,6.2495,0.03939,6.1715,0.05476,7.7733,0.06553,13.795,0.1122,15.102,0.1512,20.708,2.847,62.38,6.713,554,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,473612,2.011E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.71588,0.008706,1.7181,0.01674,5.6967,0.02921,14.13,0.04098,17.157,0.05282,20.297,0.06616,24.562,0.1064,30.963,0.1389,39.061,0.09049,59.096,0.3606,44.46,0.2975,47.654,4.644,49.673,2.543,121,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,474750,3.05E-04,8.63E-05,-99.99,-99.99,-99.99,-99.99,0.13026,0.008591,0.23307,0.007279,0.6407,0.011,1.6821,0.01531,3.1988,0.0246,4.1882,0.03512,6.6937,0.02936,9.5191,0.0415,13.726,0.05976,24.73,0.1826,22.211,0.1379,23.853,2.937,21.083,4.089,85,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,475248,-9.999E+01,1.439E-04,-99.99,-99.99,0.92314,0.07305,0.9864,0.008792,2.0104,0.01802,4.3017,0.02547,9.7555,0.03418,13.304,0.04666,16.658,0.06041,23.55,0.05971,33.17,0.08301,46.016,0.07914,79.015,0.4739,52.985,0.2123,53.476,4.412,33.928,3.243,210,17,-99.99,-99.99,-99.99,-99.99,11501,746,-99.99,-99.99,-99.99,-99.99
COSMOS,475972,1.008E-03,2.308E-03,0.23972,0.0715,1.0329,0.06024,0.94717,0.01037,1.7792,0.01711,3.5898,0.02348,7.7173,0.03075,10.515,0.04204,12.859,0.05557,17.587,0.122,22.731,0.1529,30.016,0.1003,48.373,0.249,44.902,0.5069,36.379,4.473,34.786,5.189,87,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,478411,2.389E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.24921,0.009568,0.3733,0.008684,1.0095,0.01315,2.0642,0.01663,4.1666,0.02736,5.327,0.03829,8.8516,0.1031,14.051,0.1328,24.724,0.08443,67.064,0.2945,70.044,0.445,59.567,1.633,78.507,5.941,433,15,13641,1467,21064,3676,31371,742.8,19367,747.4,-99.99,-99.99
COSMOS,480904,3.51E-04,6.314E-04,-99.99,-99.99,-99.99,-99.99,0.10866,0.009239,0.47462,0.009667,1.9088,0.01747,5.1942,0.0254,7.6564,0.03628,9.7053,0.04904,14.51,0.09915,21.156,0.1294,28.896,0.08442,42.437,0.3613,35.327,0.2976,34.853,3.554,33.765,3.401,115,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,481359,3.748E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.28734,0.009523,0.65327,0.01103,1.7439,0.01684,5.1241,0.02532,7.4858,0.03593,10.882,0.05178,17.335,0.1226,27.182,0.1533,43.389,0.1006,80.274,0.2995,59.068,0.3295,55.953,3.396,38.195,4.397,213,21,-99.99,-99.99,-99.99,-99.99,13678,726.8,-99.99,-99.99,-99.99,-99.99
COSMOS,481762,1.137E-03,1.478E-03,-99.99,-99.99,1.7051,0.0725,1.8155,0.01103,2.7333,0.02092,4.3977,0.02576,11.881,0.03766,15.775,0.05079,26.631,0.075,39.838,0.02928,37.67,0.04059,54.698,0.05875,95.7,0.8305,79.259,0.3988,75.749,5.364,96.774,7.19,891,262,22261,1368,24176,4076,20585,742.5,11020,781.8,-99.99,-99.99
COSMOS,484830,2.073E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.27285,0.008938,0.48232,0.009622,1.5756,0.01604,4.5653,0.02384,9.4432,0.03968,12.019,0.05262,19.055,0.1057,27.437,0.1395,41.851,0.09033,98.316,0.566,72.948,0.3021,53.172,4.366,35.202,2.76,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,6129.9,733.6,-99.99,-99.99,-99.99,-99.99
COSMOS,486067,1.918E-03,4.136E-03,0.14787,0.03994,2.2906,0.08892,1.9946,0.009204,4.0643,0.02554,5.6265,0.02914,10.613,0.03568,17.951,0.05389,23.649,0.07052,42.795,0.1076,52.759,0.1395,77.456,0.09048,189.54,0.7581,167.51,0.5166,129.5,5.265,138.49,6.202,475,21,6693,1597,-99.99,-99.99,6491.4,747.4,-99.99,-99.99,-99.99,-99.99
COSMOS,486971,1.05E-03,1.988E-04,11.441,0.4118,17.228,0.4869,9.0404,0.01086,53.775,0.09051,138.66,0.1413,225.43,0.1615,300.81,0.2163,356.72,0.2624,497.74,0.02849,601.32,0.03971,632.09,0.05519,1491.4,9.242,1324.1,2.227,991.58,18.55,2162.6,34.22,3274,425,40557,2365,70325,5686,52603,740.9,25798,1969,21288,1964
COSMOS,487826,1.018E-03,-9.999E+01,0.47457,0.08608,0.98358,0.04749,2.3589,0.009574,8.7506,0.0368,29.491,0.06545,52.429,0.07823,73.716,0.1078,83.941,0.1291,123.2,0.09954,171.77,0.1302,237.57,0.08434,227.06,1.077,218.95,1.074,178.88,9.573,379.06,21.98,1041,321,24641,1864,35411,4831,21956,745.5,10536,1298,-99.99,-99.99
COSMOS,488464,2.75E-04,1.392E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.49785,0.009851,1.0697,0.01375,2.5369,0.01863,4.3874,0.02864,6.2385,0.04275,10.189,0.04539,13.092,0.06113,19.839,0.07578,43.677,0.3743,35.058,0.2756,19.404,5.348,13.155,4.719,128,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,488484,1.618E-04,8.051E-05,-99.99,-99.99,-99.99,-99.99,0.070989,0.008835,0.17349,0.006699,0.85619,0.01244,2.854,0.01925,6.1362,0.03268,8.233,0.04508,13.304,0.1053,18.541,0.138,27.349,0.08982,49.865,0.2859,38.084,0.3021,21.359,4.088,15.893,2.229,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,490038,1.401E-03,3.64E-03,4.0689,0.11,12.618,0.1255,12.31,0.01275,10.823,0.04098,14.048,0.04554,15.134,0.04246,15.035,0.0496,18.302,0.06322,21.426,0.03041,27.031,0.04273,35.547,0.06132,78.948,0.6562,95.79,0.5485,121.7,5.24,174.51,8.429,572,18,-99.99,-99.99,-99.99,-99.99,9169.7,744.4,10129,1515,-99.99,-99.99
COSMOS,491067,1.494E-03,2.697E-03,0.27118,0.04783,3.3341,0.1077,7.4438,0.0107,8.8656,0.03713,11.063,0.04043,12.848,0.03922,14.744,0.0492,18.119,0.06319,20.872,0.02893,26.791,0.04019,37.087,0.05836,100.03,0.7312,123.1,1.543,108.89,4.489,157.79,7.697,531,20,-99.99,-99.99,-99.99,-99.99,10674,742.3,-99.99,-99.99,-99.99,-99.99
COSMOS,492534,2.652E-04,6.342E-05,-99.99,-99.99,-99.99,-99.99,0.35424,0.009867,0.62709,0.01073,0.9186,0.01279,1.927,0.01629,2.4387,0.02224,2.994,0.03262,5.9357,0.04535,8.1397,0.06337,12.386,0.06708,38.667,0.3302,56.533,0.3847,108.8,4.91,143.71,9.428,380,50,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,494577,2.854E-03,8.355E-03,12.522,0.2468,24.843,0.2339,17.556,0.012,21.495,0.05768,17.779,0.05119,23.507,0.05275,21.984,0.05967,26.771,0.07516,35.2,0.02943,40.602,0.04054,53.288,0.05871,128.14,1.714,161.46,1.567,238.33,6.922,290.43,16.03,884,298,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,495826,1.872E-04,8.961E-05,-99.99,-99.99,-99.99,-99.99,0.082829,0.008771,0.21205,0.007185,1.1455,0.01407,4.013,0.02245,9.1319,0.03906,12.098,0.05269,21.404,0.1041,33.649,0.1375,55.98,0.08955,180.41,0.7583,146.36,0.4559,115.14,5.619,80.069,4.342,394,150,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,24616,1680,-99.99,-99.99
COSMOS,495949,3.49E-04,2.115E-04,-99.99,-99.99,0.3188,0.07568,0.58345,0.008987,0.83038,0.01203,1.6252,0.01624,3.0546,0.0198,5.9869,0.03228,7.911,0.04433,12.245,0.09945,17.705,0.132,29.554,0.08714,80.156,0.3204,91.401,0.4644,95.816,4.261,135.91,6.937,428,205,15897,1774,32185,3603,26763,740.7,24925,2087,-99.99,-99.99
COSMOS,497789,1.504E-04,2.142E-04,-99.99,-99.99,-99.99,-99.99,0.66508,0.01069,1.8651,0.01739,3.1569,0.02198,6.7772,0.02867,10.582,0.04182,13.873,0.05593,22.837,0.06269,30.562,0.08485,51.952,0.07343,181.41,3.484,156.11,2.065,120.56,6.194,104.31,8.202,999,21,26631,1700,42414,2729,47746,752.2,33335,872.5,14362,2383
COSMOS,498062,3.976E-04,9.044E-04,-99.99,-99.99,-99.99,-99.99,0.076377,0.007699,0.21556,0.006619,0.81211,0.01159,2.0593,0.01622,3.9487,0.02608,4.9452,0.03514,7.5939,0.02381,10.327,0.03374,14.204,0.04834,18.952,0.04006,13.221,0.02579,18.359,0.7728,9.9819,1.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,499247,3.821E-04,9.789E-04,0.08399,0.03214,3.6123,0.1037,2.4876,0.01187,3.8993,0.02482,5.0222,0.02753,6.0684,0.02738,7.7768,0.03648,9.6664,0.04872,11.753,0.02915,14.792,0.04058,20.636,0.05872,57.799,0.5559,74.737,0.5373,98.102,4.968,132.56,7.055,443,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,501652,2.766E-04,-9.999E+01,-99.99,-99.99,0.37608,0.07339,0.60688,0.01189,1.332,0.01481,3.4568,0.02294,8.6147,0.03218,12.908,0.04593,15.696,0.05872,24.175,0.02897,37.326,0.04097,60.51,0.05901,191.13,1.197,201.2,1.787,198.86,5.266,264.48,8.719,788,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,502241,6.566E-04,1.084E-03,7.6811,0.2916,18.054,0.2447,18.046,0.01152,23.244,0.05988,26.58,0.06239,27.281,0.05677,31.648,0.07121,31.569,0.0809,41.43,0.09537,38.096,0.1248,62.054,0.08483,224.61,2.609,328.42,1.603,376.57,11.1,512.21,20.11,1197,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,503825,1.572E-04,2.923E-04,-99.99,-99.99,2.0813,0.07612,2.6048,0.01083,2.7713,0.02111,3.1176,0.02198,4.3165,0.02339,5.1925,0.03061,7.8891,0.04534,9.2779,0.114,10.086,0.1466,15.366,0.0999,32.441,0.2309,29.889,0.1991,21.534,2.765,10.923,3.718,100,17,-99.99,-99.99,-99.99,-99.99,10036,726.8,8947.6,975.9,-99.99,-99.99
COSMOS,505102,2.011E-04,6.094E-04,1.0044,0.06033,1.8373,0.07273,1.7096,0.00902,1.6663,0.01655,1.9864,0.01783,2.4908,0.01818,3.3659,0.02526,4.3354,0.03614,4.9054,0.08859,6.2347,0.1179,9.4825,0.07899,18.798,0.1429,22.325,0.1714,31.441,2.577,37.348,1.948,280,47,-99.99,-99.99,-99.99,-99.99,10018,745.3,25026,1374,-99.99,-99.99
COSMOS,505243,7.341E-04,1.494E-03,0.20418,0.04372,1.0267,0.1036,1.3122,0.009464,3.1066,0.02222,7.766,0.03389,18.305,0.0465,25.541,0.06396,32.747,0.0824,46.902,0.02745,69.201,0.03786,98.163,0.0546,184.12,0.8306,128.23,0.7209,132.54,8.891,96.351,6.963,732,56,21244,1808,34136,3356,29826,745.5,23279,2298,13322,2175
COSMOS,506854,6.721E-04,2.691E-03,9.4574,0.3783,16.795,0.1239,14.765,0.01089,20.836,0.05661,22.056,0.05669,33.34,0.06249,37.76,0.07744,49.438,0.09985,58.92,0.02834,82.079,0.03968,115.65,0.05738,247.55,3.131,268.44,3.439,337.34,9.499,388.76,14.26,1073,83,9563,1428,-99.99,-99.99,14291,736,-99.99,-99.99,-99.99,-99.99
COSMOS,507746,1.308E-03,1.96E-04,-99.99,-99.99,0.53088,0.07941,0.39384,0.009201,1.9468,0.01777,8.5052,0.03547,18.041,0.04616,26.181,0.06476,33.512,0.08357,52.662,0.0855,79.123,0.1162,111.16,0.08009,131.95,0.6177,114.19,0.5682,88.436,5.671,105.59,6.469,352,17,8543,2146,-99.99,-99.99,11926,746.2,-99.99,-99.99,-99.99,-99.99
COSMOS,508074,3.753E-03,7.472E-03,2.3452,0.08571,4.3118,0.08941,6.4326,0.009975,12.517,0.04397,29.012,0.06499,42.116,0.07017,66.261,0.1023,64.157,0.1134,82.471,0.03959,103.02,0.05435,135.27,0.06589,183.4,1.516,198.74,1.595,212.4,10.92,320.04,19.33,1429,37,5483,1460,-99.99,-99.99,8193.3,746,-99.99,-99.99,-99.99,-99.99
COSMOS,510870,4.208E-04,1.244E-03,-99.99,-99.99,0.76619,0.07182,-99.99,-99.99,1.7883,0.01721,2.7706,0.02096,4.9496,0.02514,7.9481,0.03727,9.8282,0.05072,15.202,0.03599,18.755,0.04777,26.452,0.06948,50.862,0.3009,41.252,0.1885,29.193,2.379,24.246,4.742,99,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,9515.8,956,-99.99,-99.99
COSMOS,511953,1.375E-04,3.392E-04,-99.99,-99.99,-99.99,-99.99,0.28957,0.009544,0.49182,0.009613,1.0835,0.01356,2.934,0.01951,5.305,0.03057,6.4616,0.041,9.9042,0.08814,13.487,0.1159,19.593,0.07904,30.749,0.1605,23.33,0.09153,17.496,2.048,11.937,2.643,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,513787,6.152E-04,4.687E-04,-99.99,-99.99,0.16166,0.06017,0.42196,0.008806,0.74324,0.01143,1.7666,0.01685,3.7738,0.02187,4.9108,0.02964,6.0062,0.04004,7.8966,0.08816,10.83,0.1151,14.281,0.07997,18.191,0.148,15.015,0.1909,17.504,2.738,23.193,2.085,162,62,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,514657,5.739E-04,1.337E-03,0.21864,0.04478,1.161,0.0763,0.59028,0.01158,1.602,0.01635,4.1345,0.02514,11.143,0.03664,15.355,0.05024,19.551,0.06611,28.692,0.1079,38.844,0.1378,52.333,0.09714,79.466,0.3721,55.093,0.2488,66.209,4.84,46.811,4.602,163,18,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,516624,4.369E-04,1.114E-04,-99.99,-99.99,-99.99,-99.99,0.31115,0.008775,0.95491,0.01285,2.4883,0.01964,5.5823,0.02617,7.8629,0.03647,9.981,0.04882,14.663,0.08999,23.351,0.1181,36.753,0.08211,79.636,0.3978,57.086,0.2011,49.909,3.589,35.844,2.341,158,16,-99.99,-99.99,-99.99,-99.99,9093.1,740,9585,1644,-99.99,-99.99
COSMOS,518166,1.846E-03,4.412E-03,0.45543,0.06087,1.3801,0.0875,3.1973,0.01006,7.4491,0.03404,15.516,0.04765,23.599,0.05269,31.253,0.07062,42.012,0.09245,51.203,0.03125,73.175,0.0427,108.2,0.05777,238.16,3.493,284.86,2.854,264.08,7.252,418.8,16.81,1556,70,23892,1871,19537,3456,17128,731.5,7807.6,1187,-99.99,-99.99
COSMOS,519447,3.004E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.036507,0.01141,0.065168,0.005217,0.19749,0.007369,0.58288,0.01028,1.3063,0.01757,1.9377,0.02831,3.685,0.02917,5.9969,0.04017,10.052,0.05811,34.039,0.1272,55.253,0.4099,95.655,3.152,199.68,7.511,528,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,519494,2.151E-04,5.68E-04,-99.99,-99.99,0.15817,0.07336,0.43387,0.009305,0.55755,0.01023,0.97372,0.0131,1.6954,0.01547,2.8366,0.0237,3.6062,0.03449,5.5842,0.02805,6.9267,0.03786,9.5532,0.05467,15.773,0.09481,12.344,0.1095,13.009,2.34,8.2803,3.53,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,522534,2.451E-04,7.665E-04,-99.99,-99.99,0.68352,0.06277,0.57799,0.009566,1.4106,0.01536,4.5818,0.02635,10.905,0.03621,15.467,0.05039,18.678,0.06443,26.344,0.1108,34.974,0.1418,46.63,0.1033,65.77,0.4306,47.545,0.3633,40.504,5.734,18.693,6.121,70,19,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,523113,1.127E-03,3.778E-03,1.7991,0.1149,5.69,0.09787,10.44,0.01092,14.514,0.04744,14.866,0.04685,21.746,0.05078,25.28,0.06384,29.289,0.0789,36.242,0.1107,48.786,0.1416,76.493,0.1031,153.57,0.5633,134.01,0.5002,141.37,5.838,144.86,12.42,356,18,-99.99,-99.99,10531,3230,11469,741.5,9596.9,2017,-99.99,-99.99
COSMOS,524394,1.727E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.22064,0.008936,0.30402,0.008045,0.62226,0.01089,1.3266,0.01387,2.9477,0.02377,4.1253,0.03487,6.9069,0.0956,10.326,0.1276,16.313,0.09171,36.225,0.1849,32.211,0.2202,10.85,4.333,11.936,3.586,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,526232,2.342E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.054163,0.008983,0.12754,0.006103,0.40435,0.009313,1.2004,0.01331,2.0469,0.02046,2.4563,0.03024,4.115,0.09257,6.0856,0.1218,10.609,0.08562,21.382,0.1158,16.594,0.1376,11.749,1.067,13.278,4.117,100,14,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,528339,2.373E-04,3.695E-04,-99.99,-99.99,-99.99,-99.99,0.16355,0.008807,0.92287,0.01263,1.8377,0.01713,3.384,0.02079,6.4436,0.03332,9.9237,0.04843,15.065,0.09683,21.641,0.1293,36.793,0.09278,155.89,2.328,124.98,1.158,102.05,10.28,72.588,13.45,138,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,529855,2.171E-03,5.846E-03,7.1638,0.2517,20.214,0.2011,22.212,0.01226,36.965,0.0752,64.346,0.09651,77.069,0.09465,105.26,0.1284,99.656,0.1399,122.42,0.03131,150.32,0.04267,197.48,0.06185,300.05,3.304,344.21,2.852,367.19,13.03,575.8,21.69,2033,478,24027,1473,36135,3964,20133,740.3,10593,1478,-99.99,-99.99
COSMOS,530363,6.876E-04,5.818E-04,-99.99,-99.99,-99.99,-99.99,0.34497,0.008692,0.52977,0.01012,1.2867,0.01468,3.3617,0.02077,6.7138,0.03413,8.9287,0.04684,13.16,0.04345,17.835,0.05843,27.454,0.06496,65.126,0.392,71.539,0.5493,98.714,4.818,120.56,6.616,511,16,10572,1905,12497,3373,9778.2,748,-99.99,-99.99,-99.99,-99.99
COSMOS,530967,2.58E-04,7.665E-04,-99.99,-99.99,-99.99,-99.99,3.5288,0.009163,5.6495,0.0297,9.0365,0.03658,16.603,0.04433,19.174,0.05568,20.779,0.06648,24.678,0.03355,29.328,0.04588,37.085,0.06062,62.125,0.4054,49.79,0.2749,48.437,4.273,44.852,6.18,389,138,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,532321,1.634E-03,3.171E-03,-99.99,-99.99,0.65064,0.07739,0.53623,0.008769,1.1336,0.0139,2.6696,0.02043,6.5311,0.02823,7.9881,0.03685,10.287,0.04932,14.972,0.09336,22.697,0.1224,35.449,0.0866,66.46,0.4026,50.324,0.2066,65.889,4.14,55.99,4.033,362,19,9896,2648,26427,4727,21310,741.6,13332,832.5,-99.99,-99.99
COSMOS,533239,6.049E-04,1.497E-03,0.29919,0.05762,1.5175,0.1269,1.5841,0.01004,4.0468,0.02522,11.09,0.04032,18.963,0.04726,25.116,0.0634,33.057,0.08231,40.39,0.03788,56.673,0.05138,73.665,0.0654,89.481,0.6426,91.83,0.5161,78.321,7.477,113.77,5.85,490,17,8421,1648,-99.99,-99.99,15099,733.9,11226,908.9,-99.99,-99.99
COSMOS,533666,7.807E-04,1.903E-03,-99.99,-99.99,1.661,0.06913,1.9578,0.01008,3.3073,0.02295,6.9777,0.03235,9.1834,0.03334,12.626,0.04585,13.214,0.05528,18.534,0.03913,16.213,0.05213,19.192,0.06487,38.91,0.4525,47.744,0.3439,54.092,4.184,71.065,4.809,118,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,534811,5.077E-04,9.485E-04,-99.99,-99.99,-99.99,-99.99,0.16581,0.008593,0.29313,0.007998,0.6329,0.0109,1.0983,0.01291,1.5862,0.01869,2.0654,0.02852,3.4398,0.03521,5.2632,0.04832,7.6318,0.06218,20.238,0.2083,27.59,0.215,27.029,3.192,27.961,3.629,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,536989,8.117E-05,-9.999E+01,-99.99,-99.99,0.19108,0.06937,0.44904,0.008653,0.59925,0.01046,0.94627,0.01275,1.7577,0.01554,3.4666,0.02528,4.1,0.03456,5.8185,0.02999,8.5516,0.04108,14.55,0.0567,36.239,0.2297,39.902,0.3232,21.518,2.849,33.885,4.956,282,17,32224,2093,53990,4454,39378,745.5,29827,3012,-99.99,-99.99
COSMOS,539583,9.203E-04,2.509E-03,0.3636,0.05506,12.777,0.2599,-99.99,-99.99,11.047,0.04158,15.777,0.04832,14.487,0.04184,17.476,0.05383,19.742,0.06748,27.662,0.03758,25.686,0.04807,36.058,0.07027,78.392,0.6154,86.181,0.9115,117.99,6.6,152.9,10.17,544,133,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,540730,2.151E-04,1.941E-04,-99.99,-99.99,0.35365,0.07173,0.37774,0.009121,0.69082,0.01132,1.6588,0.01641,4.6114,0.02402,8.7682,0.03845,10.94,0.05113,17.278,0.02984,22.787,0.04012,31.933,0.05766,66.276,0.2399,50.062,0.2407,32.047,5.784,18.689,5.111,83,19,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,541366,4.431E-04,-9.999E+01,0.94749,0.05942,7.4916,0.1524,-99.99,-99.99,19.054,0.0543,24.777,0.06027,27.616,0.0572,35.173,0.07513,40.453,0.09207,52.518,0.04135,52.656,0.05243,70.972,0.07085,165.7,1.272,188.68,1.487,217.5,9.567,256.14,12.34,577,18,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,543535,1.825E-03,2.812E-03,0.4822,0.04692,1.9471,0.1028,1.934,0.01016,3.2841,0.02282,3.5246,0.0233,4.6042,0.02403,5.7716,0.03173,9.0908,0.04637,14.855,0.03153,14.896,0.0429,20.383,0.0618,41.192,0.4111,42.448,0.2131,66.8,4.93,82.776,4.443,231,31,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,547306,3.774E-04,1.205E-03,-99.99,-99.99,-99.99,-99.99,0.081091,0.009488,0.28017,0.007771,1.0522,0.01349,3.0102,0.0197,5.5806,0.03128,6.5529,0.04123,11.676,0.09721,14.978,0.13,20.842,0.09351,37.331,0.402,31.255,0.2029,26.45,4.041,18.805,5.145,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,547496,1.51E-04,2.203E-04,-99.99,-99.99,0.43741,0.06516,0.62377,0.009686,1.2565,0.01452,3.1884,0.02212,8.1022,0.0313,11.24,0.04319,15.029,0.05805,19.88,0.03046,26.754,0.04142,35.542,0.05755,62.51,0.8557,44.299,1.031,53.571,5.536,-99.99,-99.99,42.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,547611,2.011E-04,7.969E-04,-99.99,-99.99,0.13506,0.06129,0.5012,0.008873,0.98389,0.01304,2.0564,0.01807,3.6874,0.02167,5.8159,0.03196,6.9746,0.04289,10.884,0.03332,13.442,0.04465,19.278,0.05821,37.731,0.1911,33.629,0.1833,27.269,3.304,22.471,5.339,147,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,548220,4.126E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.37683,0.01042,1.4325,0.01551,5.6925,0.02923,14.231,0.04119,19.915,0.05686,24.393,0.07225,34.248,0.1178,46.175,0.1494,64.199,0.1082,76.435,0.5515,55.607,0.2923,67.275,4.635,42.451,5.058,137,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,548361,2.843E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.16668,0.008869,0.23963,0.00765,0.59415,0.01066,1.6146,0.01524,2.7852,0.02362,4.7983,0.03727,6.9687,0.03015,8.5572,0.04053,12.638,0.05831,22.457,0.127,16.518,0.1636,15.388,4.142,13.921,3.425,207,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,549632,1.411E-04,1.354E-04,-99.99,-99.99,-99.99,-99.99,0.48238,0.009694,0.68719,0.01105,1.5106,0.01567,4.2027,0.02291,7.7753,0.03622,9.8089,0.04798,15.316,0.09426,20.334,0.1238,29.454,0.0871,78.496,0.271,57.936,0.2843,36.269,3.032,16.12,4.885,104,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,549676,2.342E-04,5.349E-04,-99.99,-99.99,0.163,0.07014,0.42731,0.01186,0.69258,0.01107,1.258,0.01436,2.5911,0.01837,3.7439,0.02612,4.7443,0.03625,9.2645,0.03038,14.552,0.04168,23.412,0.06017,70.605,0.5284,98.816,0.7155,131.82,4.547,168.49,12.41,562,20,-99.99,-99.99,-99.99,-99.99,13261,733.5,9192.8,1914,-99.99,-99.99
COSMOS,550062,1.587E-04,2.046E-04,-99.99,-99.99,0.14771,0.06965,0.19998,0.008633,0.40689,0.008896,1.0805,0.01355,2.3711,0.01775,4.7108,0.02896,6.6178,0.04127,10.379,0.08141,14.805,0.1078,23.587,0.09011,54.851,0.3244,47.73,0.2465,34.194,4.212,24.254,4.522,93,23,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,554361,2.342E-03,4.274E-03,3.0743,0.1238,6.527,0.1024,7.8748,0.009729,9.8087,0.03893,27.183,0.06277,40.69,0.06887,60.954,0.09797,63.188,0.1123,87.374,0.02975,113.66,0.03986,146.78,0.05727,204.95,0.8504,201.47,1.22,196.32,9.893,309.46,13.52,1111,421,9029,2055,12946,3719,11304,732.3,-99.99,-99.99,-99.99,-99.99
COSMOS,555407,4.906E-04,7.059E-04,-99.99,-99.99,0.3359,0.05383,0.63814,0.009694,1.2928,0.01463,2.5126,0.01974,5.7325,0.02649,9.8968,0.04057,13.046,0.05435,19.848,0.02967,25.287,0.04014,37.581,0.05859,81.352,0.5297,71.549,0.4059,71.752,6.367,68.15,6.833,390,17,-99.99,-99.99,-99.99,-99.99,9832.9,732.2,-99.99,-99.99,-99.99,-99.99
COSMOS,558222,9.203E-04,2.586E-04,-99.99,-99.99,1.2475,0.07773,1.447,0.009878,2.093,0.01834,4.0274,0.0247,8.9338,0.03271,14.497,0.04851,18.81,0.06346,27.278,0.09187,32.279,0.119,48.983,0.08381,106.82,0.5486,90.229,0.7187,66.636,4.724,74.427,5.254,620,19,-99.99,-99.99,-99.99,-99.99,12793,739.2,13835,2180,13857,1086
COSMOS,558556,6.721E-04,9.292E-04,-99.99,-99.99,0.30834,0.08347,0.37541,0.009249,0.52341,0.01012,1.0841,0.01386,2.6185,0.01873,4.1383,0.02796,10.176,0.04997,10.623,0.1161,11.816,0.1465,17.708,0.1049,33.352,0.232,30.959,0.218,52.97,3.933,65.878,6.633,226,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,560030,2.13E-04,4.798E-04,-99.99,-99.99,-99.99,-99.99,0.18067,0.009929,0.34742,0.008543,0.76489,0.01183,1.9617,0.01643,3.0674,0.02453,3.9127,0.03535,7.1053,0.02896,9.1631,0.03929,14.094,0.05724,29.962,0.3169,27.735,0.1998,23.424,3.971,15.243,4.093,276,17,-99.99,-99.99,-99.99,-99.99,9669.1,745.2,-99.99,-99.99,-99.99,-99.99
COSMOS,560331,3.96E-04,1.048E-03,0.47739,0.0599,3.9302,0.1164,1.4491,0.00899,1.9978,0.01804,3.175,0.02206,5.8265,0.0267,10.02,0.0408,12.58,0.05338,19.893,0.08867,25.732,0.1155,38.925,0.0805,108.98,0.3726,81.252,0.2627,68.831,2.284,55.176,7.342,373,27,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,46296,729.7,-99.99,-99.99
COSMOS,560530,1.355E-04,3.557E-04,-99.99,-99.99,-99.99,-99.99,0.040731,0.008345,0.1356,0.006572,0.55645,0.01054,1.7989,0.01585,4.0919,0.02741,6.2247,0.04066,10.344,0.02846,15.451,0.0386,23.263,0.0555,43.015,0.2231,32.297,0.3223,26.86,3.2,14.181,4.222,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,561903,3.262E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.071687,0.01207,0.19805,0.007033,0.68787,0.01129,2.2713,0.01748,4.0229,0.0273,5.2863,0.03922,9.8533,0.02879,15.873,0.03904,26.794,0.05671,58.528,0.169,42.744,0.1987,42.954,3.891,24.562,6.645,155,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,565402,1.013E-03,2.225E-03,-99.99,-99.99,4.3611,0.1065,-99.99,-99.99,5.0426,0.02824,7.0587,0.03249,11.101,0.03657,16.3,0.05179,20.714,0.06773,30.635,0.09133,35.437,0.1212,58.649,0.0852,135.86,0.579,115.98,0.5904,107.88,7.322,131.18,11.02,992,30,13006,1688,18258,2313,21390,739.4,11171,861,-99.99,-99.99
COSMOS,567452,1.313E-02,2.622E-02,-99.99,-99.99,14.55,0.2116,10.069,0.01009,14.658,0.04783,32.913,0.06947,32.823,0.06237,36.003,0.076,37.428,0.08785,40.321,0.02918,51.462,0.03934,67.174,0.05662,250.6,1.734,366.66,2.516,569.21,14.69,771.22,25.93,1545,118,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,24676,793.1,-99.99,-99.99
COSMOS,569294,2.327E-04,1.536E-04,-99.99,-99.99,-99.99,-99.99,0.201,0.009412,0.8229,0.01214,3.5617,0.02329,10.535,0.03554,21.148,0.05833,26.924,0.07506,42.393,0.02852,59.624,0.03871,85.356,0.05614,239.61,0.9308,192.62,0.7767,169.86,8.859,154.27,10.34,343,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,572088,1.882E-03,2.101E-03,-99.99,-99.99,0.15803,0.06226,0.30872,0.009196,0.69698,0.0112,2.3868,0.01934,7.6631,0.03046,12.328,0.04512,14.991,0.05827,22.962,0.08891,33.348,0.1193,50.171,0.08252,104.53,0.7016,81.924,0.5882,67.803,6.317,44.898,5.865,194,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,572704,9.048E-04,1.279E-03,-99.99,-99.99,-99.99,-99.99,0.11791,0.01241,0.24563,0.007495,0.8303,0.01217,2.5206,0.01832,4.3524,0.02818,5.4176,0.03912,8.8704,0.02856,12.638,0.03892,19.809,0.0574,52.681,0.3415,56.507,0.2483,76.38,4.494,89.068,7.61,415,18,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,573007,2.544E-04,5.377E-04,-99.99,-99.99,-99.99,-99.99,1.0136,0.008961,1.8932,0.01764,3.7059,0.02373,7.456,0.03005,10.996,0.04271,12.49,0.05321,17.756,0.0916,23.141,0.1214,32.606,0.08219,59.006,0.3369,42.571,0.2047,35.262,3.114,23.747,5.259,129,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,575696,6.462E-04,5.267E-04,-99.99,-99.99,0.15299,0.05293,0.20046,0.008982,0.23999,0.007482,0.41287,0.009424,0.98623,0.01239,1.7906,0.01961,2.5805,0.03041,4.2969,0.08983,6.2139,0.1215,9.576,0.08087,24.242,0.1624,30.939,0.1451,36.378,1.193,58.521,4.21,275,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,576750,1.618E-04,1.001E-04,0.21368,0.0416,0.34174,0.05535,0.42875,0.008699,0.9783,0.01303,2.8273,0.02097,7.322,0.02984,12.5,0.0454,15.993,0.0594,27.733,0.03586,40.759,0.04908,65.153,0.06009,147.5,1.227,109.17,0.7018,89.083,5.434,63.711,6.72,530,16,17939,1441,29597,4484,32428,737.9,18259,1106,-99.99,-99.99
COSMOS,576870,1.996E-03,6.342E-03,1.6718,0.08934,7.115,0.1513,3.095,0.01038,9.2901,0.03802,13.126,0.04402,14.556,0.04165,18.123,0.05427,23.528,0.07076,32,0.02909,33.814,0.03914,50.226,0.05474,111.57,0.6239,118.81,0.9245,178.25,7.233,206.66,9.879,619,44,10819,1479,-99.99,-99.99,7709.7,730.1,9728.4,1123,-99.99,-99.99
COSMOS,577245,2.688E-04,-9.999E+01,-99.99,-99.99,0.53204,0.05637,0.60283,0.009274,1.067,0.01347,2.6136,0.0202,7.3391,0.02991,11.912,0.04455,14.172,0.05716,21.149,0.09424,29.112,0.1255,42.909,0.086,76.533,0.3698,54.302,0.5507,52.094,6.165,39.878,3.779,331,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,577597,3.5E-04,9.072E-04,-99.99,-99.99,-99.99,-99.99,0.29293,0.01103,0.63383,0.01073,1.1678,0.01407,2.765,0.01909,4.2526,0.02799,5.1071,0.0382,8.6826,0.02929,10.763,0.03946,15.533,0.05853,28.69,0.2571,24.672,0.1843,24.755,3.132,19.993,5.049,118,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,577761,2.42E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.14419,0.008882,0.32449,0.008243,1.1923,0.01416,3.6189,0.02142,6.5289,0.03358,7.7825,0.04383,11.318,0.09246,15.184,0.1252,22.099,0.08409,39.897,0.3177,29.58,0.2064,20.644,4.301,6.8452,2.922,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,577999,9.616E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.64995,0.008872,1.9577,0.01785,6.0452,0.02996,15.048,0.04222,20.788,0.05781,26.781,0.07482,38.924,0.0933,60.394,0.1255,88.251,0.08498,196.39,1.014,203.36,0.7583,250.01,6.142,340.92,12.41,1862,54,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,578239,1.174E-03,1.343E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,2.744,0.021,9.4078,0.0373,19.698,0.04827,27.727,0.06671,34.64,0.08538,48.041,0.1088,75.396,0.1414,110.31,0.09605,215.72,1.092,184.55,0.9574,246.99,8.102,286.12,17.03,1795,29,1.3387E+05,2322,1.5585E+05,3857,87459,742.5,40895,827.5,14020,1269
COSMOS,579394,2.75E-04,2.366E-04,-99.99,-99.99,0.20556,0.05303,0.14672,0.009457,0.22293,0.007528,0.46434,0.009958,1.1056,0.01337,2.4271,0.02259,3.5585,0.03594,5.8879,0.1147,8.8774,0.1491,13.648,0.1019,29.055,0.2844,25.888,0.1403,14.653,3.536,17.544,3.784,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,580861,5.635E-04,1.723E-03,1.8048,0.08454,5.0743,0.09185,3.1101,0.01029,6.0556,0.03091,7.3404,0.03316,8.4524,0.03214,11.993,0.04487,11.405,0.05283,16.782,0.1162,18.602,0.1505,26.964,0.1029,50.768,0.2058,52.314,0.3004,78.576,4.214,117.11,6.245,448,20,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,580915,1.654E-03,3.915E-03,0.52398,0.07024,8.0331,0.1395,8.6172,0.01191,10.626,0.04067,16.808,0.04975,17.334,0.04545,18.351,0.05476,22.723,0.07003,33.843,0.1163,40.061,0.1511,49.492,0.1034,133.63,1.052,156.11,0.8343,157.47,5.556,183.21,9.642,609,16,-99.99,-99.99,-99.99,-99.99,17630,746,15909,894.5,-99.99,-99.99
COSMOS,581391,7.135E-04,2.28E-03,3.2156,0.153,8.4969,0.1299,5.5745,0.01119,8.0021,0.03522,13.939,0.04517,26.639,0.05592,35.185,0.07479,43.458,0.09401,59.648,0.03154,83.643,0.04146,109.66,0.06071,199.57,0.8627,163.98,0.797,-99.99,-99.99,138.49,10.69,659,20,11107,1528,21834,4934,21822,737,14439,1014,-99.99,-99.99
COSMOS,581549,4.508E-04,7.803E-04,-99.99,-99.99,0.80298,0.06863,0.6478,0.009843,1.0204,0.01334,2.1113,0.01833,4.6246,0.02416,8.4024,0.03795,10.678,0.05131,17.022,0.1159,23.355,0.1501,36.578,0.1027,90.307,0.5226,72.023,0.2737,60.223,4.31,40.707,3.901,250,15,-99.99,-99.99,-99.99,-99.99,8515.6,735.3,-99.99,-99.99,-99.99,-99.99
COSMOS,584970,8.117E-04,4.219E-04,-99.99,-99.99,0.25114,0.07833,0.14294,0.01124,0.24778,0.007579,0.7367,0.01173,2.1468,0.01707,4.0524,0.02734,5.354,0.03903,8.4554,0.03115,11.411,0.04181,16.304,0.06246,30.652,0.1557,26.519,0.1697,21.116,4.045,17.383,6.511,145,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,585366,5.79E-04,2.06E-03,2.8501,0.1666,5.389,0.1267,3.9428,0.01155,5.2309,0.02864,6.525,0.03129,7.7784,0.03079,10.136,0.04134,9.8457,0.04886,14.207,0.03159,14.039,0.04188,18.028,0.0626,34.867,0.2212,45.948,0.3341,64.201,4.255,86.451,6.789,401,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,585941,1.727E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.071594,0.009723,0.087184,0.005298,0.21,0.007528,0.46295,0.009413,0.87336,0.01503,1.1722,0.02525,2.2119,0.02918,3.7374,0.03997,7.1122,0.05955,18.973,0.1091,20.534,0.09201,18.073,2.132,19.124,4.066,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,589540,5.739E-03,1.147E-02,0.53073,0.04872,3.443,0.08917,-99.99,-99.99,5.966,0.03071,7.7239,0.03407,15.054,0.04249,18.38,0.05494,25.48,0.07507,28.176,0.1731,38.806,0.2164,53.283,0.1376,126.64,1.363,126.53,1.359,97.732,4.246,105.4,9.114,259,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,590120,1.355E-03,1.525E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.70351,0.01137,2.8378,0.02118,8.0025,0.03133,11.691,0.04439,14.966,0.05982,20.719,0.1262,31.223,0.1731,46.052,0.1119,76.122,0.2818,63.144,0.2988,47.903,4.082,35.606,6.517,181,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,593404,7.703E-04,3.005E-03,4.9251,0.1688,10.254,0.1716,11.903,0.01061,13.934,0.04649,16.016,0.04852,21.889,0.05087,22.749,0.06059,25.316,0.07313,30.129,0.09663,39.137,0.1309,62.547,0.08917,159.48,1.284,202.72,1.924,233.72,4.926,301.32,12.97,1412,47,10433,2999,23720,2866,25245,733.4,15804,1008,-99.99,-99.99
COSMOS,593532,-9.999E+01,3.419E-04,-99.99,-99.99,0.43356,0.07202,0.73149,0.009474,1.061,0.01355,1.8228,0.01714,3.2511,0.02056,5.9587,0.03248,7.8715,0.04557,13.135,0.1166,22.06,0.1527,42.123,0.1044,135.48,0.8647,140.13,0.5532,99.605,5.163,93.388,7.248,799,114,21966,3504,50712,3933,68482,738.8,49663,1480,-99.99,-99.99
COSMOS,596188,-9.999E+01,4.246E-04,0.11403,0.0444,1.1262,0.07431,1.4115,0.01012,2.3691,0.01948,4.8114,0.02696,12.215,0.03818,18.296,0.05452,21.835,0.06886,33.693,0.03318,44.148,0.04361,64.868,0.0655,129.26,0.6564,95.547,0.3488,80.211,4.709,63.172,8.524,463,16,-99.99,-99.99,-99.99,-99.99,12628,744,9833.2,782.1,-99.99,-99.99
COSMOS,596401,2.027E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.23573,0.00758,0.64695,0.01152,1.5553,0.01524,3.0261,0.02472,4.2752,0.03941,7.4711,0.1042,12.697,0.1361,22.67,0.09576,72.175,0.304,79.18,0.2491,61.604,3.444,60.569,8.129,310,16,-99.99,-99.99,-99.99,-99.99,20399,735.9,31685,1476,18249,1339
COSMOS,599333,2.735E-04,2.167E-04,-99.99,-99.99,-99.99,-99.99,0.092403,0.01065,0.25253,0.007753,0.85107,0.01246,2.5976,0.01857,4.201,0.02778,5.5259,0.03935,11.174,0.02903,18.152,0.03965,32.269,0.0586,69.653,0.3785,54.408,0.374,55.725,5.301,33.933,5.642,540,15,7740,1532,-99.99,-99.99,14114,738.9,-99.99,-99.99,-99.99,-99.99
COSMOS,601457,1.458E-04,3.005E-04,-99.99,-99.99,-99.99,-99.99,0.16477,0.009007,0.37595,0.008798,1.5979,0.01618,5.2053,0.02539,11.15,0.04307,14.66,0.05787,24.242,0.1165,34.327,0.1525,50.202,0.1048,129.84,0.4834,94.289,0.3077,66.676,4.564,36.809,4.735,85,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,601946,4.245E-04,1.905E-04,-99.99,-99.99,0.6206,0.0672,0.21178,0.00937,0.28948,0.0078,0.60892,0.0106,1.6725,0.01518,3.1532,0.02429,4.9429,0.03712,8.0982,0.09615,12.259,0.1316,18.596,0.08897,38.522,0.3306,34.239,0.2582,25.361,3.458,18.858,3.292,83,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,603725,2.533E-04,6.342E-04,-99.99,-99.99,1.8852,0.07506,1.4565,0.01003,2.6182,0.0205,5.3658,0.02838,9.8358,0.03437,12.369,0.04521,14.814,0.05813,18.797,0.1189,25.437,0.1543,35.067,0.1056,59.517,0.3792,42.953,0.2293,39.014,4.098,17.307,4.902,161,16,-99.99,-99.99,-99.99,-99.99,7309,737.1,-99.99,-99.99,-99.99,-99.99
COSMOS,604416,9.926E-04,3.888E-03,1.9754,0.07916,3.6457,0.08611,3.315,0.01013,4.8431,0.02755,5.3821,0.02846,8.4757,0.03201,9.6269,0.04019,11.436,0.05157,14.478,0.03173,18.761,0.04241,26.07,0.05932,37.77,0.4908,39.015,0.3196,65.966,4.299,52.637,5.916,207,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,605055,8.117E-04,2.131E-04,0.12831,0.04452,0.76078,0.07359,0.81871,0.009241,2.8953,0.02137,11.339,0.04074,23.371,0.05236,33.27,0.07262,42.612,0.09274,59.109,0.0978,91.405,0.1349,126.13,0.09127,199.59,0.906,184.58,1.254,189,7.251,276.68,16.66,1105,18,27802,1629,30968,8456,31074,739.8,16853,1273,-99.99,-99.99
COSMOS,605093,-9.999E+01,1.026E-04,-99.99,-99.99,-99.99,-99.99,0.31024,0.009023,0.65048,0.01104,0.85005,0.01246,1.1692,0.01357,1.525,0.01914,1.81,0.03055,3.6609,0.1171,4.8016,0.1529,7.1678,0.1046,16.928,0.1178,19.713,0.1529,21.818,2.971,-99.99,-99.99,128,17,-99.99,-99.99,-99.99,-99.99,8423.8,739.8,16609,1075,-99.99,-99.99
COSMOS,605519,7.652E-04,9.816E-04,-99.99,-99.99,1.0723,0.07405,1.1461,0.01051,2.4701,0.01986,5.8462,0.02948,12.785,0.03894,17.192,0.05267,20.798,0.06651,29.172,0.09414,41.205,0.1286,58.938,0.08632,108.4,0.5514,79.017,0.3785,67.752,4.822,69.592,4.942,492,24,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,607000,2.569E-04,2.145E-04,-99.99,-99.99,-99.99,-99.99,0.16494,0.009788,0.38803,0.009099,1.0297,0.01347,2.5162,0.01838,5.0297,0.03012,7.1795,0.04384,11.623,0.1195,17.55,0.156,28.291,0.1062,68.037,0.3214,57.837,0.2563,37.368,5.798,17.911,6.76,144,15,-99.99,-99.99,11993,3408,9666.5,741.9,-99.99,-99.99,-99.99,-99.99
COSMOS,607340,2.373E-04,7.472E-04,-99.99,-99.99,0.74163,0.07721,0.78255,0.01058,1.1366,0.01377,1.9705,0.01762,4.6043,0.02377,7.3572,0.03505,9.7605,0.04749,14.462,0.03034,20.77,0.04175,32.673,0.05996,91.611,0.3856,86.72,0.3397,67.847,4.319,82.196,5.873,324,17,7098,1584,-99.99,-99.99,16806,736.7,16334,1141,-99.99,-99.99
COSMOS,607561,4.198E-04,4.274E-04,-99.99,-99.99,0.32917,0.0765,0.49165,0.01051,0.80342,0.01171,1.923,0.01741,4.9789,0.02469,9.5307,0.03964,12.016,0.05204,19.806,0.02932,28.555,0.04019,44.152,0.05979,115.66,0.4211,91.241,0.2826,62.247,3.899,63.264,9.124,212,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,609017,1.313E-02,3.199E-02,0.91174,0.07635,14.487,0.1493,7.8861,0.01612,12.24,0.04358,19.996,0.05419,22.348,0.05142,24.289,0.06265,40.548,0.09121,57.034,0.03078,47.397,0.04158,71.186,0.06194,181.54,1.904,236.35,1.448,514.27,15.46,651.63,20.22,1669,139,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,609768,1.034E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.22628,0.009144,0.29442,0.007877,0.37144,0.009015,0.65261,0.0105,0.95062,0.01557,1.1575,0.0249,2.3956,0.02961,3.5292,0.04061,5.8112,0.0604,21.6,0.06065,28.849,0.09688,30.284,3.287,15.834,4.519,301,15,-99.99,-99.99,-99.99,-99.99,23431,726,21006,792.4,-99.99,-99.99
COSMOS,610703,2.089E-03,4.825E-03,-99.99,-99.99,0.37604,0.07835,0.58137,0.009061,1.5221,0.01592,2.8468,0.02094,5.5927,0.02621,8.519,0.0379,10.482,0.04963,17.304,0.09504,20.413,0.1296,32.13,0.08813,74.417,0.4546,82.598,0.449,93.599,5.124,114.46,6.267,606,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,611879,3.66E-04,3.805E-04,-99.99,-99.99,-99.99,-99.99,0.071329,0.00902,0.28001,0.008161,1.1297,0.01387,3.7159,0.02174,5.7269,0.03167,7.282,0.04313,10.433,0.09406,14.208,0.128,20.626,0.08626,31.739,0.1887,24.421,0.2171,19.048,3.171,-99.99,-99.99,42.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,615692,4.715E-04,5.377E-04,-99.99,-99.99,-99.99,-99.99,0.10977,0.02154,0.45425,0.009563,2.183,0.01858,8.0993,0.03135,12.32,0.04515,16.208,0.05988,24.605,0.02905,33.858,0.03968,47.021,0.0586,63.181,0.7847,40.686,0.2578,51.825,4.051,37.67,5.743,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,616226,4.239E-04,3.695E-04,-99.99,-99.99,-99.99,-99.99,0.13598,0.008544,0.5438,0.01027,2.7089,0.02053,8.5482,0.03216,13.511,0.0472,18.074,0.06308,29.018,0.1216,43.068,0.1574,62.408,0.1081,95.6,0.781,68.854,0.2597,59.867,4.674,40.569,5.019,136,49,-99.99,-99.99,-99.99,-99.99,12108,732.8,-99.99,-99.99,-99.99,-99.99
COSMOS,616983,5.428E-04,8.768E-04,-99.99,-99.99,1.3098,0.09187,1.4379,0.01057,2.1736,0.01863,3.9125,0.02431,8.8334,0.03247,15.467,0.04989,19.109,0.0637,29.365,0.03038,42.25,0.04178,66.984,0.05901,204.14,2.016,214.7,1.129,299.17,9.155,385.17,15.65,1563,23,12195,1959,13394,3381,20542,735.8,18886,1519,-99.99,-99.99
COSMOS,618370,4.022E-04,-9.999E+01,-99.99,-99.99,0.4253,0.06945,0.72577,0.008722,2.3762,0.01962,9.1254,0.03673,20.672,0.04942,29.469,0.0687,36.155,0.08637,52.033,0.02917,74.103,0.04023,97.312,0.05909,126.36,0.5829,94.194,0.471,70.046,5.092,60.742,6.263,235,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,9801,1220,-99.99,-99.99
COSMOS,621569,4.152E-04,1.528E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.021444,0.00446,0.043416,0.005939,0.11449,0.00695,0.22644,0.0113,0.35056,0.0216,1.2737,0.0286,2.4064,0.03931,3.8082,0.05799,12.1,0.06859,15.991,0.0964,19.465,3.646,17.12,3.608,110,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,623908,8.686E-04,2.01E-03,1.4832,0.08706,4.1692,0.09008,12.222,0.01062,9.6304,0.03897,8.1429,0.03499,9.2234,0.03356,11.402,0.04358,14.131,0.05648,16.454,0.09087,15.397,0.1239,27.852,0.08289,49.033,0.7126,53.811,0.4267,54.819,4.971,45.8,5.821,181,25,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,624526,1.551E-03,4.467E-03,8.821,0.2156,19.665,0.2514,16.681,0.01149,17.604,0.05215,17.321,0.05053,16.152,0.04385,20.416,0.05758,18.897,0.06422,31.81,0.03063,27.452,0.03915,37.248,0.05818,90.322,0.9466,104.04,0.8152,157.95,5.68,180.65,8.491,449,22,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,625595,8.013E-04,2.286E-03,1.8572,0.1129,4.2421,0.08129,3.9851,0.02248,5.4852,0.02934,6.738,0.03186,10.472,0.03557,12.17,0.0451,14.24,0.05784,20.553,0.09912,26.792,0.1318,35.151,0.08955,64.663,0.5815,64.935,0.3148,74.98,5.491,66.25,4.517,395,24,5554,1811,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,627520,2.719E-04,-9.999E+01,-99.99,-99.99,0.51404,0.06463,0.98513,0.008879,1.68,0.0166,3.3563,0.02268,8.0942,0.03128,12.373,0.04512,14.831,0.05736,22.944,0.09037,29.953,0.1226,45.001,0.08142,91.399,0.449,68.861,0.3871,49.827,4.013,45.359,4.667,480,15,6317,1627,-99.99,-99.99,13105,747.7,9710.5,1299,-99.99,-99.99
COSMOS,629377,1.355E-04,4.136E-04,-99.99,-99.99,0.47298,0.07005,1.4047,0.009313,2.7758,0.02103,4.5026,0.02612,6.6153,0.02844,9.939,0.04086,10.871,0.05074,17.154,0.02909,17.295,0.03861,21.88,0.05698,40.408,0.2403,37.472,0.2159,41.903,4.567,33.84,4.78,160,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,630287,3.185E-04,2.377E-04,-99.99,-99.99,0.26523,0.06909,0.42466,0.01158,0.55625,0.01025,1.2511,0.01453,3.0909,0.02004,5.8976,0.03213,7.8996,0.04512,12.452,0.02705,17.484,0.03755,26.281,0.05425,60.075,0.4033,49.261,0.3047,25.787,4.234,19.613,6.16,141,14,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,630503,6.359E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.91449,0.01274,3.0355,0.0218,8.6764,0.03257,12.95,0.04648,16.813,0.06303,24.75,0.1697,35.797,0.2048,53.917,0.1257,128.26,1.114,130.57,0.8374,160.44,6.316,185.56,12.36,315,37,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,631014,2.642E-04,5.625E-04,-99.99,-99.99,2.3609,0.08947,2.3071,0.01135,2.6467,0.02058,4.3005,0.02546,7.5113,0.03013,11.322,0.04321,13.633,0.05555,20.954,0.02702,26.162,0.03734,38.159,0.05409,89.27,0.5084,67.109,0.4393,61.926,6.295,51.423,6.632,369,14,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,631720,7.6E-04,1.574E-03,-99.99,-99.99,0.16983,0.05474,0.25353,0.008652,0.44505,0.009339,0.86451,0.01249,1.7031,0.0154,2.8501,0.02344,4.3042,0.03564,6.7822,0.03294,9.9133,0.04536,14.765,0.05714,36.433,0.2451,39.537,0.3461,45.45,3.594,47.582,6.28,144,14,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,633565,1.194E-03,1.958E-03,1.9812,0.07074,6.9582,0.1116,2.8143,0.01028,6.205,0.03123,7.8206,0.03402,18.899,0.0472,25.859,0.06422,33.644,0.08295,49.257,0.09571,74.985,0.1254,110.53,0.08322,171.01,1.106,148.21,0.6502,147.76,5.155,156.44,5.774,627,189,6944,1569,-99.99,-99.99,18315,723.3,8558.3,1435,-99.99,-99.99
COSMOS,635497,3.04E-04,8.823E-04,4.1884,0.1211,7.7738,0.08254,7.0688,0.01034,8.0345,0.03548,10.383,0.03917,14.638,0.04179,19.652,0.05652,22.365,0.0697,30.498,0.1204,33.694,0.1494,52.167,0.09835,113.86,0.6651,110.91,0.5196,123.17,5.688,147.53,6.535,1081,22,14832,2059,23352,3840,24951,733.6,21236,1508,12590,1220
COSMOS,635561,1.081E-03,2.551E-04,0.16009,0.0441,1.5029,0.1031,0.82498,0.008691,1.8346,0.01741,5.8673,0.02963,15.299,0.04268,24.205,0.06246,24.357,0.07258,34.232,0.1172,47.737,0.1486,64.296,0.09729,110.56,0.5327,130.86,0.8918,302.62,7.348,893.88,16.23,7061,53,13812,1632,-99.99,-99.99,8658.9,731.7,-99.99,-99.99,-99.99,-99.99
COSMOS,635671,1.598E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.11725,0.009355,0.31501,0.008254,1.3937,0.01522,4.3149,0.0233,8.9016,0.03879,11.596,0.05265,17.457,0.1021,23.923,0.1329,36.229,0.08746,74.191,0.5131,57.458,0.2084,31.083,3.317,19.771,3.359,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,635862,2.363E-03,2.595E-03,-99.99,-99.99,0.30875,0.06804,0.3211,0.008506,1.2794,0.01471,5.3169,0.02825,12.202,0.03821,18.643,0.05497,24.953,0.07293,39.822,0.02834,70.208,0.03967,108.69,0.05698,240.21,1.876,266.4,2.696,350.74,13.18,501.99,23.18,1598,83,32194,2175,47590,4319,42910,735.1,27119,1887,15508,2309
COSMOS,636013,3.211E-04,6.011E-04,-99.99,-99.99,-99.99,-99.99,0.076573,0.02718,0.4081,0.009465,2.3998,0.0195,8.0626,0.03144,18.523,0.05499,23.782,0.07203,39.835,0.07958,58.71,0.1049,88.798,0.08687,189.56,1.322,137.67,0.5765,95.133,4.703,52.331,5.369,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,637114,6.359E-04,8.272E-04,0.24859,0.05237,2.8978,0.08403,3.3934,0.009094,4.117,0.02551,6.4144,0.03095,9.8885,0.03453,10.96,0.04276,11.137,0.05161,12.143,0.0277,13.965,0.0387,15.479,0.05431,26.908,0.1414,24.707,0.2379,30.87,4.222,43.596,6.123,450,22,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,637663,4.462E-04,7.721E-04,-99.99,-99.99,-99.99,-99.99,0.3037,0.009348,1.0998,0.0137,4.0005,0.02463,9.1616,0.03324,13.207,0.04666,16.553,0.06111,22.462,0.1049,32.56,0.1348,48.628,0.08831,72.875,0.3949,65.832,0.2899,74.614,5.039,73.447,6.213,270,15,4780,1142,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,639158,1.83E-04,8.493E-05,-99.99,-99.99,-99.99,-99.99,0.17925,0.008455,0.33174,0.008597,1.043,0.0135,3.1653,0.02028,5.437,0.0311,6.5665,0.04233,9.3174,0.0302,12.288,0.04238,17.455,0.05604,38.619,0.2904,42.107,0.2876,46.093,5.058,74.17,5.647,253,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,639400,1.561E-04,1.398E-04,-99.99,-99.99,0.76637,0.07237,0.63915,0.009554,0.93997,0.01282,1.742,0.01679,3.6451,0.02156,6.4159,0.03337,8.2081,0.0456,12.357,0.02738,16.453,0.03844,24.332,0.05487,61.583,0.3364,52.157,0.3213,40.285,4.177,36.874,5.975,183,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,640623,3.143E-04,4.301E-04,-99.99,-99.99,-99.99,-99.99,1.01,0.008984,1.9514,0.01773,4.4333,0.02584,8.8443,0.03251,11.587,0.04353,14.57,0.05658,21.403,0.03384,31.749,0.04669,44.655,0.0584,100.27,0.8804,77.249,0.6053,80.962,6.39,80.705,9.385,586,18,18713,2165,25099,5030,22631,741.1,11830,931.2,-99.99,-99.99
COSMOS,641147,4.917E-04,7.858E-04,-99.99,-99.99,0.22188,0.06205,0.31218,0.008399,1.4774,0.01568,6.6917,0.03157,20.509,0.04921,29.614,0.06881,37.954,0.08856,52.098,0.04906,73.675,0.06842,98.776,0.07283,165.9,0.6148,110.15,0.5576,90.405,4.904,52.513,9.654,79,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,643015,4.684E-04,5.983E-04,0.49835,0.05403,2.9726,0.07433,5.2605,0.009637,6.0388,0.0307,8.321,0.0352,8.9342,0.03291,11.269,0.04333,13.651,0.05603,15.873,0.03141,20.895,0.04257,30.732,0.06198,72.979,0.5208,69.361,0.3178,64.829,5.805,43.836,5.38,257,16,-99.99,-99.99,-99.99,-99.99,8514.6,728.7,-99.99,-99.99,-99.99,-99.99
COSMOS,643480,1.794E-03,5.763E-03,0.57465,0.05132,6.4756,0.1005,7.6312,0.01078,12.465,0.0441,12.422,0.04277,18.504,0.04685,26.481,0.06504,31.076,0.08004,49.876,0.1039,56.088,0.1348,82.136,0.08631,171.37,1.202,195.29,0.8523,238.98,4.207,300.21,8.16,906,55,-99.99,-99.99,-99.99,-99.99,18011,732.5,-99.99,-99.99,-99.99,-99.99
COSMOS,645944,5.584E-04,1.464E-03,1.1476,0.05692,4.193,0.08221,5.4508,0.009317,7.7915,0.03485,9.1427,0.03684,13.512,0.04014,16.738,0.05226,18.587,0.06395,24.383,0.02897,33.711,0.04119,46.25,0.058,86.74,0.5229,76.809,0.4366,102.41,5.649,115.25,7.768,401,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,648670,1.292E-03,8.713E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,1.6187,0.01653,7.7443,0.03396,17.839,0.0461,25.208,0.06388,35.226,0.08669,47.732,0.03571,67.162,0.04805,87.722,0.06959,149.47,0.8755,139.13,0.8521,97.07,5.612,95.656,6.964,515,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,650453,8.789E-04,2.752E-03,0.32862,0.05031,2.7414,0.08346,4.1769,0.009093,6.9532,0.03304,8.8629,0.03635,10.779,0.03607,10.693,0.04243,16.33,0.06058,14.183,0.04356,13.866,0.06185,19.506,0.06958,33.24,0.2925,29.245,0.208,29.889,4.364,35.193,4.906,227,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,650659,1.127E-03,2.151E-03,-99.99,-99.99,0.88546,0.0635,0.46991,0.009031,0.83622,0.01207,1.4817,0.01555,2.9891,0.01959,5.0812,0.02988,6.361,0.04036,10.143,0.02972,11.549,0.04191,16.156,0.0592,33.354,0.3469,30.498,0.3454,30.753,5.588,38.203,8.494,139,32,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,654576,1.375E-03,3.226E-03,0.22779,0.04148,3.9396,0.1221,4.8157,0.01111,6.6351,0.0322,10.635,0.03975,11.734,0.03761,14.737,0.04935,17.928,0.06361,22.168,0.1249,28.256,0.1485,42.112,0.09658,90.584,0.5282,97.763,0.546,150.21,5.676,192.56,10.77,505,48,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,658690,2.807E-04,5.156E-04,0.2151,0.05482,-99.99,-99.99,0.30594,0.008507,0.55377,0.01022,1.0777,0.01368,1.7906,0.01587,3.1934,0.02474,4.1056,0.03608,6.1362,0.02891,8.5174,0.04155,12.628,0.05807,24.283,0.2265,24.707,0.2055,27.266,3.433,21.454,3.636,131,13,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,659751,1.949E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.29959,0.00869,0.5033,0.009692,1.1901,0.01413,2.9107,0.01936,5.1135,0.02987,6.3433,0.04076,10.433,0.102,14.222,0.1335,22.17,0.08624,45.411,0.1441,34.789,0.1021,30.688,3.96,12.923,3.006,154,25,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,661682,1.68E-04,2.396E-04,-99.99,-99.99,-99.99,-99.99,0.051748,0.008611,0.11292,0.006114,0.27625,0.008223,0.73904,0.01118,1.3447,0.01785,2.5885,0.03064,5.5214,0.1015,9.6226,0.1341,14.395,0.08549,43.032,0.2011,51.246,0.2609,47.567,5.98,29.233,4.373,183,14,-99.99,-99.99,-99.99,-99.99,16814,742.2,14643,1170,-99.99,-99.99
COSMOS,662355,6.411E-04,6.149E-04,-99.99,-99.99,-99.99,-99.99,0.24736,0.008653,0.41844,0.009254,1.07,0.01355,2.5977,0.01846,4.8134,0.02934,6.5391,0.04136,11.034,0.04439,15.556,0.06246,24.791,0.06491,54.303,0.3233,56.307,0.2863,64.989,4.018,90.588,7.566,545,14,-99.99,-99.99,-99.99,-99.99,7190.2,722.4,-99.99,-99.99,-99.99,-99.99
COSMOS,662467,3.645E-04,9.623E-04,0.096305,0.04139,1.0799,0.06357,7.4731,0.009995,5.9192,0.03061,9.5963,0.03777,8.3642,0.03186,7.7206,0.03634,8.0847,0.04521,6.0567,0.1024,8.2199,0.1344,14.883,0.08557,31.008,0.2354,35.526,0.3446,28.971,3.251,31.866,4.901,137,29,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,664975,1.272E-04,2.592E-04,-99.99,-99.99,-99.99,-99.99,0.10831,0.008548,0.74834,0.0117,3.0805,0.02186,8.5412,0.03229,12.612,0.04584,15.541,0.0601,22.881,0.1248,31.105,0.154,42.552,0.1006,52.175,0.2803,36.82,0.266,35.129,5.785,-99.99,-99.99,42.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,665603,3.164E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.11289,0.009443,0.18022,0.006879,0.46106,0.009968,1.1827,0.01348,2.6939,0.02328,3.72,0.03516,6.5061,0.1117,9.9873,0.1449,17.4,0.09499,46.114,0.1862,53.288,0.2907,58.946,4.301,90.593,7.384,203,21,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,666394,5.532E-03,1.707E-02,91.893,4.299,141.51,3.693,-99.99,-99.99,131.91,0.143,110.82,0.1275,131.78,0.1245,133.02,0.1455,221.32,0.21,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,687.28,10.89,870.54,12.82,1312,42.55,1388.7,58.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,666872,1.546E-03,1.831E-03,-99.99,-99.99,0.84099,0.05722,1.0423,0.008901,1.644,0.0164,3.2025,0.02213,6.6873,0.02861,10.37,0.04159,11.038,0.05107,19.203,0.03446,22.933,0.04662,32.759,0.06684,79.999,0.856,86.82,0.586,126.82,5.389,163.46,7.398,472,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,667434,1.261E-03,2.062E-03,-99.99,-99.99,0.67058,0.07439,0.30212,0.01062,0.44773,0.009424,1.2287,0.01435,3.4421,0.02099,7.0187,0.03465,11.472,0.0516,20.626,0.029,31.327,0.04156,48.099,0.05786,112.24,1.235,100.26,0.3819,80.202,4.279,64.526,5.595,276,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,669348,1.618E-04,2.187E-04,-99.99,-99.99,0.49149,0.06669,0.84051,0.009853,1.3313,0.01492,2.5844,0.01995,5.4812,0.02593,7.57,0.03569,8.3773,0.04496,12.973,0.09985,15.8,0.132,22.345,0.08433,59.606,0.3226,56.734,0.306,57.554,5.017,36.561,6.088,523,17,-99.99,-99.99,-99.99,-99.99,8864.1,731.1,-99.99,-99.99,24936,1683
COSMOS,670126,-9.999E+01,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.29385,0.009407,0.48282,0.009697,1.1909,0.01424,2.7747,0.01917,5.8698,0.03222,7.8379,0.0454,13.435,0.1107,20.93,0.1428,37.249,0.09233,122.59,0.778,113.23,0.4887,80.297,7.808,61.969,7.633,454,81,-99.99,-99.99,-99.99,-99.99,11364,737,13587,845,-99.99,-99.99
COSMOS,670749,4.239E-04,7.169E-04,-99.99,-99.99,0.19221,0.05631,0.28857,0.01339,1.5566,0.01612,6.9216,0.03216,19.736,0.04835,30.142,0.06948,37.803,0.08861,58.525,0.1296,85.213,0.1567,118.81,0.102,172.41,0.8544,124.56,0.6834,131.61,6.264,90.989,7.372,180,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,673076,4.084E-04,7.307E-04,-99.99,-99.99,0.43977,0.05314,0.39205,0.008838,0.43407,0.009225,0.70229,0.01143,1.0839,0.01302,1.3549,0.01799,2.1123,0.03035,4.4747,0.0341,6.4866,0.04712,8.1633,0.06355,17.762,0.1228,21.181,0.0985,17.246,2.89,13.07,5.78,64,23,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,673312,2.513E-04,1.357E-04,-99.99,-99.99,-99.99,-99.99,1.3613,0.00926,2.1216,0.01848,2.6279,0.02022,3.7272,0.02169,4.5943,0.02861,5.7177,0.03929,8.9388,0.1039,11.906,0.1363,16.543,0.08658,55.569,0.4102,64.495,0.4058,76.821,5.139,103.66,8.018,1263,20,31658,2016,40505,4344,38879,746,33393,2296,21976,1491
COSMOS,673615,-9.999E+01,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.14387,0.009706,0.17997,0.006717,0.25554,0.007882,0.50168,0.009734,0.90829,0.01549,1.5408,0.02668,2.8799,0.1065,4.8462,0.1389,8.4512,0.08803,24.832,0.1209,28.289,0.1534,25.232,3.817,12.232,4.632,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,674119,1.908E-02,4.66E-02,22.243,0.4674,35.637,0.2598,79.577,0.03169,70.238,0.104,87.586,0.1127,104.77,0.1106,215.84,0.184,160.02,0.1772,227.67,0.03044,293.33,0.04406,426.71,0.06116,773.86,6.041,933.35,13.61,1064.5,18.83,1324.8,98.89,5877,28,-99.99,-99.99,8625,2819,8076.5,738.7,-99.99,-99.99,-99.99,-99.99
COSMOS,674574,2.202E-03,5.432E-03,0.56782,0.04034,1.2321,0.08644,5.4556,0.01222,9.5488,0.03858,18.308,0.05175,26.629,0.05599,46.34,0.08578,42.309,0.093,58.544,0.02923,80.351,0.04205,111.7,0.05907,190.39,1.649,218.34,1.855,241.18,9.323,306.15,11.84,1270,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,674827,2.358E-04,8.024E-04,-99.99,-99.99,0.45454,0.06123,0.24428,0.00999,0.76862,0.01157,2.726,0.02046,7.0647,0.02925,10.165,0.04104,12.509,0.05321,17.434,0.0343,23.362,0.04838,29.885,0.0609,40.46,0.25,31.326,0.1268,23.347,6.051,12.575,6.094,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,675561,3.19E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.041964,0.01039,0.1041,0.00622,0.41192,0.009363,1.4429,0.01438,2.8677,0.02357,3.8164,0.03451,7.5254,0.0286,13.024,0.04099,22.939,0.05568,56.573,0.2761,45.883,0.2003,35.803,4.057,26.335,6.488,-99.99,-99.99,5827,1405,-99.99,-99.99,8375.8,742.9,-99.99,-99.99,-99.99,-99.99
COSMOS,676097,9.926E-04,1.922E-04,-99.99,-99.99,-99.99,-99.99,0.03727,0.008966,0.10077,0.005956,0.37725,0.009215,1.4459,0.01443,2.6669,0.023,3.8371,0.03453,8.7303,0.03208,14.877,0.04427,29.517,0.06371,115.77,0.818,158.94,1.261,160.95,6.249,249.07,9.717,577,226,11591,1714,17823,3467,31207,741.9,24704,1184,-99.99,-99.99
COSMOS,677597,2.688E-04,2.785E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.12009,0.006564,0.51348,0.01049,1.8565,0.01633,3.2012,0.02523,4.2262,0.03816,7.7486,0.03965,12.28,0.05343,22.4,0.06987,77.578,0.4693,103.44,0.862,112.7,5.862,133.05,8.929,375,14,8449,1653,11468,3543,10825,738.7,-99.99,-99.99,-99.99,-99.99
COSMOS,677692,7.238E-04,1.894E-03,0.76477,0.05879,3.5127,0.1015,4.779,0.00939,7.8913,0.03514,10.323,0.03916,12.683,0.03908,13.558,0.04742,12.904,0.0551,16.313,0.1216,19.783,0.1519,31.269,0.09943,79.035,0.6987,107.37,1.158,171.37,5.108,229.75,8.563,623,18,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,22309,1226
COSMOS,679509,1.711E-04,1.125E-04,-99.99,-99.99,-99.99,-99.99,0.10031,0.009038,0.16676,0.006698,0.63797,0.01098,1.8588,0.01604,4.1872,0.02772,6.3154,0.04098,10.826,0.03205,15.918,0.044,24.242,0.06326,50.474,0.221,40.889,0.3141,29.139,5.063,19.207,3.194,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,679945,5.584E-04,4.412E-04,-99.99,-99.99,0.56901,0.06142,0.60297,0.01095,0.81543,0.01206,1.676,0.01643,4.457,0.02359,7.8623,0.03649,10.028,0.04909,16.728,0.02866,22.936,0.04125,33.239,0.05775,73.286,0.5416,58.045,0.3733,56.982,5.765,31.898,4.522,104,14,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,683219,4.42E-04,4.908E-04,0.87266,0.06043,4.9944,0.1078,8.1373,0.01967,10.901,0.0411,13.756,0.04503,13.939,0.0408,15.756,0.05073,17.361,0.06188,17.14,0.02893,21.681,0.04152,28.171,0.05778,65.305,0.3387,74.497,0.1933,110.31,4.485,122.04,7.952,505,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,684158,7.6E-04,1.29E-03,-99.99,-99.99,-99.99,-99.99,0.1805,0.009118,0.33206,0.008242,0.8493,0.01239,2.414,0.01789,4.929,0.02971,6.6178,0.04195,9.5951,0.04036,13.502,0.05565,21.541,0.0659,65.599,0.5968,89.042,0.6981,124.27,5.543,234.59,13.64,845,16,8581,1342,12497,2982,9013.7,746.7,-99.99,-99.99,-99.99,-99.99
COSMOS,684786,5.48E-04,4.825E-04,-99.99,-99.99,-99.99,-99.99,0.35287,0.008486,0.62074,0.0107,1.8983,0.01742,5.7592,0.02665,9.7714,0.04046,11.72,0.05239,17.767,0.02801,23.596,0.04037,32.691,0.05511,61.058,0.3558,52.701,0.309,57.772,5.356,69.277,6.738,288,67,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,684981,8.169E-04,1.765E-04,0.16289,0.0484,0.16482,0.07089,0.33385,0.008608,1.5385,0.01583,6.9027,0.03196,15.37,0.04261,23.099,0.06076,30.875,0.07974,46.521,0.09387,75.173,0.1232,109.61,0.08114,181.89,0.9341,179.43,0.9782,160.36,7.566,208.59,12.62,764,15,17657,1793,16031,3632,12143,732.5,-99.99,-99.99,-99.99,-99.99
COSMOS,685399,4.353E-04,-9.999E+01,-99.99,-99.99,0.73143,0.07521,0.68771,0.009752,0.99711,0.013,1.7378,0.01663,3.6809,0.02148,6.04,0.03219,8.349,0.04507,14.907,0.09245,21.099,0.1232,32.572,0.07997,109.19,0.4044,100.4,0.3041,66.551,6.668,55.402,6.452,250,16,-99.99,-99.99,13284,3283,6220.2,728.8,-99.99,-99.99,-99.99,-99.99
COSMOS,686187,4.637E-04,1.009E-03,0.17904,0.03546,0.4762,0.06243,1.7539,0.01163,3.3157,0.02297,5.8018,0.02945,8.7142,0.03246,12.803,0.04591,16.18,0.05981,25.937,0.02816,33.467,0.0403,52.574,0.05634,118.73,0.8556,108.92,0.6117,90.607,5.758,92.787,7.177,510,15,-99.99,-99.99,18405,3757,16687,740.1,10091,721.8,-99.99,-99.99
COSMOS,687415,1.168E-03,2.691E-04,-99.99,-99.99,1.9184,0.1062,1.3981,0.008723,1.6314,0.01631,2.4662,0.01955,4.4609,0.02357,6.199,0.03265,9.6735,0.04806,11.144,0.09173,12.605,0.1237,17.979,0.08059,51.671,0.2107,46.366,0.2304,47.426,5.404,75.056,7.651,518,21,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,688717,6.101E-04,1.009E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.40667,0.009531,0.97112,0.01384,2.012,0.0177,3.7244,0.02789,5.1941,0.04493,8.1985,0.03458,12.207,0.04612,19.144,0.06651,41.966,0.2945,41.427,0.3267,44.855,4.008,40.928,6.102,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,688836,1.923E-04,1.737E-04,-99.99,-99.99,-99.99,-99.99,0.1085,0.01054,0.19944,0.007054,0.59259,0.01081,1.5837,0.01506,3.2489,0.02501,4.3508,0.03664,7.1013,0.05817,10.625,0.07968,17.353,0.07342,38.051,0.231,33.093,0.1644,27.965,3.436,24.678,6.484,157,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,689230,8.789E-04,1.037E-03,-99.99,-99.99,0.51939,0.06897,-99.99,-99.99,0.87838,0.01264,1.9303,0.01781,4.3397,0.02367,9.174,0.03978,13.098,0.05692,21.651,0.03417,31.389,0.0457,48.226,0.06626,149.54,0.5562,131.49,0.5065,88.969,4.63,91.927,7.678,465,16,-99.99,-99.99,-99.99,-99.99,11187,739.2,-99.99,-99.99,18107,1693
COSMOS,689518,-9.999E+01,2.308E-04,-99.99,-99.99,-99.99,-99.99,0.98893,0.009271,1.4392,0.01545,2.7019,0.02049,4.0362,0.02255,5.475,0.03102,5.3672,0.03855,7.2237,0.0286,9.4006,0.04079,12.045,0.05316,19.581,0.2134,23.671,0.1756,37.208,3.293,38.386,5.705,88,19,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,689758,-9.999E+01,2.187E-04,-99.99,-99.99,-99.99,-99.99,0.024979,0.00878,0.091461,0.005611,0.23024,0.007822,0.58039,0.01021,0.95504,0.01583,1.2433,0.02569,2.62,0.04058,3.9874,0.0566,5.8394,0.06333,16.106,0.1089,21.571,0.2453,25.759,2.511,30.135,4.131,149,42,-99.99,-99.99,-99.99,-99.99,15320,734.7,-99.99,-99.99,-99.99,-99.99
COSMOS,690548,8.479E-04,4.357E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.83874,0.01225,2.0268,0.01825,5.1113,0.02538,8.8199,0.03884,11.375,0.05377,17.932,0.1068,22.562,0.1367,34.382,0.09298,95.372,0.6389,75.875,0.5253,75.8,4.805,103.06,11.25,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,691252,5.077E-04,1.293E-03,0.24366,0.03958,2.6088,0.07847,5.9924,0.009587,5.9233,0.03056,9.1454,0.03685,9.1885,0.0333,12.458,0.0453,13.908,0.05605,17.141,0.09091,20.36,0.124,31.58,0.08228,71.005,0.4806,75.645,0.7853,96.887,4.767,100.65,8.065,284,16,-99.99,-99.99,-99.99,-99.99,7592.9,737.4,8286.2,1307,-99.99,-99.99
COSMOS,691521,1.055E-03,2.14E-03,-99.99,-99.99,0.36381,0.06676,0.91681,0.008435,0.96358,0.013,1.6039,0.01631,2.0805,0.017,2.8838,0.02384,4.1316,0.03601,5.9469,0.1116,8.2329,0.1441,11.536,0.09607,26.955,0.142,29.157,0.2091,28.444,4.444,38.127,4.789,100,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,691906,1.174E-04,1.93E-04,-99.99,-99.99,-99.99,-99.99,0.34882,0.009432,0.57557,0.01043,1.5629,0.01608,4.6301,0.02412,8.5743,0.03824,10.982,0.05163,16.718,0.09896,21.63,0.1306,32.724,0.08835,74.365,0.3181,57.943,0.2881,52.951,4.312,30.763,3.812,247,23,-99.99,-99.99,11686,3502,15060,735,8914.8,1102,-99.99,-99.99
COSMOS,692655,5.015E-04,9.899E-04,-99.99,-99.99,-99.99,-99.99,0.26864,0.009413,0.41253,0.009124,1.2203,0.01454,4.5545,0.02405,7.5675,0.03629,11.521,0.05281,18.378,0.1028,21.944,0.1308,33.302,0.08916,82.666,0.586,131.88,0.9762,198.35,5.273,322.67,13.37,726,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,693513,4.622E-04,2.592E-04,-99.99,-99.99,-99.99,-99.99,0.23079,0.009369,0.30144,0.008141,0.66646,0.0113,1.6232,0.01522,3.3151,0.02526,4.6532,0.03755,8.2453,0.09746,13.761,0.1267,26.317,0.0867,76.16,0.4097,78.887,0.3878,84.815,3.447,138.55,7.955,423,19,-99.99,-99.99,-99.99,-99.99,14166,732.2,11018,1034,-99.99,-99.99
COSMOS,694069,2.213E-04,6.783E-04,-99.99,-99.99,-99.99,-99.99,0.17507,0.009426,0.31372,0.008207,0.75735,0.01183,1.4431,0.01453,2.2822,0.02178,3.0256,0.03339,3.7595,0.09659,5.1654,0.1273,7.8051,0.08748,15.3,0.1269,16.064,0.1581,20.607,3.603,15.558,5.058,114,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,695834,2.171E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.96855,0.009722,2.9489,0.02169,4.2534,0.02541,5.318,0.02565,6.2105,0.03276,7.5763,0.04341,10.71,0.09006,12.875,0.1211,11.871,0.08423,20.28,0.129,24.943,0.2267,29.978,4.45,47.433,3.9,196,36,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,696891,-9.999E+01,3.998E-04,-99.99,-99.99,-99.99,-99.99,0.098506,0.008561,0.32766,0.008417,0.82501,0.01218,2.185,0.01721,3.7133,0.02625,4.6485,0.03711,7.0966,0.02865,10.532,0.04034,14.811,0.05652,29.422,0.1604,25.037,0.1339,21.451,3.299,18.46,3.978,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,698425,3.035E-04,6.011E-04,-99.99,-99.99,0.26454,0.04712,0.39412,0.0102,0.94347,0.0128,1.793,0.01698,3.8029,0.02187,5.9423,0.03202,7.023,0.04215,11.303,0.0904,14.182,0.1199,20.331,0.08234,39.064,0.2184,32.313,0.2401,31.249,3.887,30.232,3.251,327,17,-99.99,-99.99,8822,2575,12414,737.4,11147,801.7,-99.99,-99.99
COSMOS,698738,3.541E-03,8.493E-03,-99.99,-99.99,7.7531,0.1603,-99.99,-99.99,3.9657,0.02525,5.6678,0.02938,5.5149,0.02653,5.1804,0.03114,7.3163,0.04628,10.901,0.03482,13.671,0.04573,19.688,0.06647,50.439,0.6772,78.034,0.7371,127.89,5.722,167.72,10.71,436,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,11800,995.4,-99.99,-99.99
COSMOS,698983,5.584E-04,1.784E-04,-99.99,-99.99,-99.99,-99.99,0.29861,0.008643,0.43705,0.009163,1.0091,0.01311,2.8226,0.01906,5.4338,0.0307,7.9529,0.04419,12.146,0.09035,17.99,0.1201,29.32,0.08224,99.142,0.5911,142.46,0.837,264.58,8.366,409.12,16.67,1575,144,11119,1744,19691,2671,18378,746.4,25448,933.2,17900,2163
COSMOS,699371,3.159E-04,1.084E-03,-99.99,-99.99,-99.99,-99.99,0.08215,0.00955,0.29264,0.007892,1.2034,0.01408,3.4934,0.02101,5.6092,0.03119,7.1716,0.04224,11.094,0.05119,15.158,0.0697,21.257,0.06828,37.572,0.1803,30.149,0.2506,36.683,3.481,32.776,5.139,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,699926,7.755E-04,2.429E-04,-99.99,-99.99,-99.99,-99.99,0.13235,0.009014,0.20229,0.007102,0.48621,0.009927,1.2392,0.01349,2.1394,0.02101,2.7892,0.0314,5.0827,0.03088,7.4514,0.04137,13.681,0.05996,38.575,0.1528,34.917,0.1631,28.813,4.503,30.04,4.497,195,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,700043,4.255E-04,1.045E-04,-99.99,-99.99,-99.99,-99.99,0.080739,0.008969,0.11614,0.006304,0.31488,0.008587,0.69402,0.01112,1.6074,0.01901,2.1759,0.03006,3.6194,0.02869,5.5962,0.04021,9.0657,0.05649,25.482,0.1525,26.488,0.1697,14.377,3.102,16.472,3.772,102,14,-99.99,-99.99,-99.99,-99.99,6684.8,733.5,-99.99,-99.99,-99.99,-99.99
COSMOS,700757,1.618E-03,4.522E-03,1.3605,0.0766,4.9299,0.08184,6.411,0.009708,10.117,0.03952,11.737,0.04151,18.924,0.0472,23.256,0.06094,26.942,0.07454,37.442,0.02893,51.039,0.03962,71.045,0.05654,136.64,0.7956,112.04,0.6412,118.42,8.013,117.44,8.404,518,16,5037,1475,-99.99,-99.99,12698,732.9,-99.99,-99.99,-99.99,-99.99
COSMOS,704055,-9.999E+01,2.341E-04,-99.99,-99.99,0.16658,0.07335,0.19477,0.009166,0.34938,0.008569,1.0304,0.01349,2.8529,0.01929,6.1066,0.03263,8.4636,0.04615,12.39,0.04075,16.414,0.05416,23.494,0.06608,48.213,0.3363,41.156,0.2315,21.641,3.334,20.476,5.921,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,704782,4.286E-04,3.088E-04,-99.99,-99.99,0.38557,0.06869,0.62842,0.008646,1.0583,0.01351,2.3322,0.0192,5.2287,0.02551,9.243,0.03946,11.996,0.0529,18.779,0.02923,25.024,0.04077,38.465,0.05724,87.238,0.5065,73.607,0.4141,57.838,6.072,59.615,5.296,385,20,12712,1602,-99.99,-99.99,18427,734.8,15315,999.3,-99.99,-99.99
COSMOS,705464,3.035E-04,7.721E-05,-99.99,-99.99,-99.99,-99.99,0.068114,0.008818,0.21086,0.007082,0.93746,0.01285,3.2967,0.0205,5.9148,0.03204,7.5423,0.0433,12.676,0.09439,17.235,0.1264,26.155,0.08831,48.169,0.2696,35.768,0.2575,23.672,4.558,16.586,5.392,124,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,706615,1.055E-03,3.419E-03,4.0109,0.1169,10.6,0.1565,10.996,0.01146,12.561,0.04406,12.428,0.04285,12.291,0.03838,14.133,0.04814,15.775,0.05897,22.383,0.09422,19.023,0.1259,29.055,0.08833,54.018,0.4689,63.913,0.513,151.1,3.976,163.11,7.261,400,36,-99.99,-99.99,-99.99,-99.99,8562,728,9059.2,1471,-99.99,-99.99
COSMOS,707186,2.89E-04,6.948E-04,-99.99,-99.99,2.7154,0.08543,2.3742,0.009315,3.0134,0.02193,4.3523,0.02571,6.5534,0.02833,9.4263,0.03986,10.797,0.05086,17.206,0.03198,20.29,0.04215,29.974,0.06088,60.799,0.3769,53.744,0.2774,56.795,3.971,64.311,5.471,231,24,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,707749,5.635E-04,1.359E-03,-99.99,-99.99,0.15352,0.0637,0.30168,0.00893,0.59598,0.01062,1.3155,0.01484,1.7682,0.01586,2.1558,0.02143,2.4723,0.03174,3.3783,0.1155,5.0995,0.1467,7.8993,0.1056,18.672,0.1709,23.334,0.2023,33.801,4.857,44.45,4.228,203,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,709134,2.104E-04,4.743E-04,-99.99,-99.99,-99.99,-99.99,0.28378,0.0103,0.42475,0.009083,0.93629,0.01278,2.0442,0.01654,3.6581,0.02597,4.4738,0.03559,7.0205,0.0307,10.1,0.04228,16.872,0.05826,37.699,0.2758,53.114,0.2813,76.24,3.592,99.44,5.528,605,14,5104,1572,10076,2912,25361,734.1,23515,786.2,15843,1357
COSMOS,709638,1.572E-04,2.735E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.074959,0.00561,0.47057,0.009861,1.6768,0.01537,3.7223,0.02639,5.1756,0.03846,9.2274,0.05561,13.718,0.07399,20.566,0.07494,43.657,0.181,33.902,0.2844,21.646,4.435,13.789,5.228,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,710099,9.099E-05,3.254E-04,-99.99,-99.99,-99.99,-99.99,0.058494,0.009758,0.14599,0.006336,0.46301,0.00966,1.3177,0.01382,2.3168,0.02155,3.069,0.03167,5.2308,0.03462,6.8413,0.04744,10.674,0.0614,22.025,0.1388,23.244,0.173,19.538,4.622,15.048,3.723,174,13,5995,1659,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,711692,2.513E-03,3.998E-04,-99.99,-99.99,0.47235,0.06933,0.5085,0.009639,0.72287,0.01133,1.3372,0.01484,2.9213,0.01942,4.7306,0.029,7.2471,0.04255,9.6697,0.0935,12.2,0.1255,18.563,0.08794,60.066,0.584,88.533,0.7216,159.64,6.16,261.2,10.97,851,16,12898,2147,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,712422,1.841E-04,-9.999E+01,-99.99,-99.99,0.88155,0.06783,1.475,0.009141,1.8432,0.0173,2.7642,0.02068,4.8838,0.0246,8.7456,0.03834,11.179,0.05094,15.898,0.03285,20.942,0.0433,29.784,0.06269,56.623,0.4265,49.007,0.2203,29.328,4.602,23.048,4.844,152,15,-99.99,-99.99,-99.99,-99.99,6934.8,731.6,9640.5,717.7,-99.99,-99.99
COSMOS,714836,6.256E-04,1.395E-03,-99.99,-99.99,-99.99,-99.99,0.14614,0.008734,0.37458,0.00862,1.1533,0.01393,3.254,0.02038,4.6489,0.02877,5.9267,0.03951,8.7573,0.09427,12.201,0.1258,17.155,0.08877,28.476,0.1083,21.145,0.1866,24.519,3.492,18.282,4.818,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,717817,1.386E-03,3.612E-03,-99.99,-99.99,13.865,0.1322,23.594,0.01205,26.524,0.06392,31.365,0.06781,33.612,0.06292,33.235,0.07291,39.828,0.09026,35.641,0.09517,42.771,0.1272,65.406,0.08919,167.13,0.9583,213.3,1.375,278,8.683,351.23,13.53,907,49,-99.99,-99.99,-99.99,-99.99,16109,738.2,-99.99,-99.99,-99.99,-99.99
COSMOS,719811,4.007E-04,1.889E-03,-99.99,-99.99,-99.99,-99.99,0.1451,0.009003,0.22595,0.007289,0.54853,0.01042,1.2716,0.01371,2.8058,0.0234,3.9774,0.03493,7.3664,0.04633,13.115,0.06286,23.436,0.06956,66.192,0.6184,85.975,0.6846,109.9,4.839,156.83,7.325,537,26,-99.99,-99.99,-99.99,-99.99,14019,746.3,12211,971.4,-99.99,-99.99
COSMOS,724318,2.249E-04,6.893E-04,-99.99,-99.99,-99.99,-99.99,0.20938,0.01018,0.43289,0.009251,1.2352,0.0144,3.4043,0.02085,6.2971,0.03296,7.9505,0.04454,13.081,0.09315,17.021,0.1262,25.282,0.08899,54.818,0.216,45.171,0.2006,22.24,5.626,14.648,4.847,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,725114,1.236E-04,2.812E-04,0.11579,0.03111,0.3726,0.07141,0.73672,0.00878,1.1632,0.01394,2.7099,0.02046,6.8656,0.02886,9.9044,0.04047,12.689,0.05361,18.646,0.09215,26.451,0.1246,37.328,0.08707,69.326,0.4624,46.997,0.2001,40.647,4.411,21.647,4.301,119,31,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,725161,3.288E-03,5.294E-03,2.0342,0.08571,5.2889,0.1342,6.5475,0.009384,14.411,0.04705,35.837,0.07207,53.396,0.07887,84.397,0.1151,83.336,0.1287,120.82,0.05256,169.03,0.07239,239.5,0.0772,408.8,2.069,494.37,1.858,533.24,16.58,875.81,35.22,2657,625,40520,1785,58118,3932,35042,739.1,20415,1581,-99.99,-99.99
COSMOS,725624,6.462E-04,3.557E-04,-99.99,-99.99,0.43712,0.09485,0.91193,0.009535,1.9636,0.01788,5.1778,0.02789,12.262,0.03829,16.793,0.05234,20.788,0.06734,29.016,0.108,40.784,0.1362,59.107,0.0978,94.442,0.6721,75.61,0.4913,81.903,5.855,115.36,9.915,522,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,727103,2.058E-04,3.722E-04,-99.99,-99.99,0.3195,0.06118,0.71336,0.008912,1.288,0.01467,3.0633,0.02175,5.6013,0.02627,9.2544,0.03942,11.205,0.05148,17.4,0.0944,18.476,0.1267,23.101,0.08899,58.54,0.3964,57.904,0.3352,48.52,5.069,43.331,6.008,206,59,-99.99,-99.99,-99.99,-99.99,17975,726.9,12455,1369,-99.99,-99.99
COSMOS,727201,6.411E-04,5.818E-04,2.634,0.07369,6.6778,0.1079,-99.99,-99.99,6.9274,0.03303,9.0545,0.03674,9.1895,0.03352,12.435,0.04574,15.284,0.06056,21.787,0.03751,22.144,0.04875,31.527,0.06686,65.716,0.6551,68.972,0.3745,80.687,5.144,86.478,5.763,416,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,728847,1.758E-03,3.915E-03,-99.99,-99.99,0.62207,0.07706,0.56324,0.009926,1.1204,0.01379,1.9545,0.01766,2.8382,0.01917,4.2551,0.02774,6.2148,0.04032,10.035,0.03013,9.988,0.04111,14.435,0.05873,36.078,0.1315,39.911,0.1139,58.142,4.527,54.729,5.06,118,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,729507,1.484E-04,1.685E-04,-99.99,-99.99,-99.99,-99.99,0.17304,0.008803,0.3345,0.008298,1.2963,0.01466,4.0986,0.02263,8.2658,0.03723,10.309,0.04923,16.794,0.03039,23.736,0.04161,33.503,0.05764,76.787,0.3228,56.409,0.1661,42.795,5.369,19.009,3.713,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,729517,3.852E-04,3.971E-04,-99.99,-99.99,-99.99,-99.99,0.1446,0.009758,0.73613,0.01142,3.0445,0.0217,8.4607,0.03197,11.548,0.04372,14.257,0.05671,19.589,0.09601,25.952,0.128,34.305,0.09043,43.809,0.1866,30.826,0.2172,21.005,2.547,9.068,3.172,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,729570,6.462E-03,1.009E-02,0.11992,0.04711,0.10625,0.05166,0.3496,0.008461,1.9558,0.01789,8.2716,0.03502,15.883,0.04344,23.828,0.06199,26.813,0.07533,41.788,0.02984,57.96,0.04172,83.114,0.05837,117.48,1.252,159.02,0.8569,244.28,8.698,317.14,13.79,1670,24,5880,1830,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,729584,3.645E-04,3.226E-04,0.17439,0.05427,0.30551,0.06182,0.23612,0.008973,1.2035,0.01428,4.6647,0.02654,9.8084,0.03434,13.229,0.04665,16.454,0.06041,21.38,0.04532,27.267,0.06071,33.91,0.06882,38.054,0.2801,32.922,0.2085,19.498,3.615,19.62,4.985,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,732898,1.065E-04,3.171E-04,-99.99,-99.99,-99.99,-99.99,0.1391,0.01046,0.68965,0.01116,3.4974,0.02306,12.513,0.03859,19.768,0.05646,26.207,0.0742,41.069,0.02951,59.491,0.04098,81.93,0.05634,142.44,0.7309,93.943,0.3501,73.589,5.929,36.144,6.027,73,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,733581,1.143E-03,3.419E-03,1.1469,0.06716,20.237,0.7161,14.957,0.01121,11.506,0.04225,12.987,0.04377,10.268,0.03521,12.214,0.04502,14.81,0.05775,22.091,0.03514,20.271,0.04506,33.761,0.0654,86.426,0.5367,122.57,0.8194,254.33,9.068,333.47,14.37,761,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,733937,1.075E-03,2.366E-03,-99.99,-99.99,0.65475,0.07821,1.0788,0.00851,1.6495,0.01646,3.4522,0.02299,5.53,0.02616,9.8014,0.04048,12.799,0.05445,18.465,0.05636,25.821,0.0774,40.654,0.07974,109.73,0.7637,126.41,0.7338,182.09,8.127,231.31,13.59,466,51,8086,2077,18091,2820,20975,744.8,11907,1761,11875,1174
COSMOS,734261,9.823E-04,1.114E-03,-99.99,-99.99,-99.99,-99.99,0.46617,0.008516,0.55841,0.01024,0.85075,0.01235,1.7174,0.01551,3.0633,0.02426,4.3951,0.03664,6.5723,0.02901,9.1652,0.0407,13.434,0.0556,31.096,0.3039,28.086,0.334,23.392,4.256,27.624,6.389,109,21,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,734950,5.139E-04,9.761E-04,-99.99,-99.99,-99.99,-99.99,1.4288,0.009048,1.7794,0.01696,1.9437,0.01756,2.1889,0.01711,2.4706,0.02209,3.4563,0.03331,5.2807,0.09585,6.9218,0.1276,8.7719,0.08972,36.347,0.2025,57.524,0.4069,89.717,4.193,115.87,5.483,331,38,-99.99,-99.99,-99.99,-99.99,11592,748.4,-99.99,-99.99,-99.99,-99.99
COSMOS,735335,1.38E-03,3.722E-03,6.0632,0.1911,14.326,0.2277,6.9524,0.01003,12.459,0.04392,15.442,0.04757,25.786,0.05511,28.968,0.0681,33.772,0.0835,41.66,0.03575,53.282,0.04644,76.996,0.06781,141.78,1.564,169.27,1.294,243.38,8.726,339.96,11.99,1120,74,16232,1615,17219,3940,12054,740.6,-99.99,-99.99,-99.99,-99.99
COSMOS,736295,9.048E-04,1.197E-03,-99.99,-99.99,-99.99,-99.99,0.025187,0.008912,0.091049,0.005659,0.44097,0.009572,1.5108,0.01462,3.0305,0.02393,3.9508,0.03419,7.4538,0.03018,12.253,0.04122,21.462,0.05884,55.903,0.3872,57.568,0.4468,65.818,3.704,71.091,7.017,189,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,736642,7.548E-04,9.182E-05,-99.99,-99.99,-99.99,-99.99,0.14191,0.008427,0.23236,0.007493,0.57951,0.0106,1.4456,0.01453,2.5983,0.02283,3.7738,0.03534,5.6947,0.1148,7.6284,0.1459,11.635,0.1054,24.566,0.1212,19.637,0.151,13.038,2.988,12.263,4.666,72,19,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,737473,1.36E-03,5.873E-04,-99.99,-99.99,-99.99,-99.99,0.21182,0.008821,0.61926,0.01061,1.8994,0.01739,4.4456,0.0236,6.6195,0.03378,8.7251,0.04661,14.001,0.03403,23.592,0.04567,38.117,0.06659,102.36,1.178,109.74,1.154,140.86,5.707,206.91,12.66,591,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,739711,4.7E-04,8.051E-04,-99.99,-99.99,-99.99,-99.99,0.18807,0.009664,0.59492,0.01046,1.9084,0.01758,3.3656,0.02077,4.6656,0.02884,6.7039,0.04154,9.9115,0.09075,15.227,0.1236,25.136,0.0873,70.65,0.3012,80.796,0.3703,81.87,3.524,100.17,6.335,465,23,-99.99,-99.99,33419,3623,15632,748.1,-99.99,-99.99,-99.99,-99.99
COSMOS,740584,6.514E-04,1.756E-03,-99.99,-99.99,-99.99,-99.99,2.9828,0.01599,3.6356,0.02411,6.0408,0.03008,5.9368,0.02708,8.1225,0.03714,9.8376,0.04908,13.211,0.02996,18.178,0.04187,26.656,0.05821,63.819,0.307,60.082,0.355,46.314,4.327,51.118,6.322,327,59,-99.99,-99.99,-99.99,-99.99,9638.5,745,-99.99,-99.99,-99.99,-99.99
COSMOS,741487,4.891E-03,1.384E-02,-99.99,-99.99,7.9674,0.1333,12.468,0.01059,17.041,0.05132,25.797,0.06142,23.483,0.0527,24.282,0.06258,27.26,0.07606,34.468,0.03031,43.594,0.04157,64.738,0.05775,201.02,1.195,243.65,1.556,245.44,7.867,337.29,15.4,949,24,19778,1765,41794,4207,38933,734.8,28722,1595,-99.99,-99.99
COSMOS,741600,2.197E-04,4.798E-04,-99.99,-99.99,-99.99,-99.99,0.78656,0.009042,1.2323,0.01434,1.832,0.01715,3.6581,0.02158,5.8877,0.03209,7.4545,0.04433,12.041,0.03387,15.393,0.04535,22.546,0.06575,47.688,0.1964,40.317,0.3705,32.845,4.543,22.743,3.746,155,14,-99.99,-99.99,-99.99,-99.99,6251.8,743.9,8775.6,715.7,-99.99,-99.99
COSMOS,742786,2.611E-04,8.465E-05,-99.99,-99.99,0.42566,0.06108,0.22814,0.009289,0.62338,0.01065,2.3823,0.01933,6.634,0.0284,10.974,0.04257,13.332,0.05473,20.973,0.03043,30.106,0.04156,41.861,0.05915,68.151,0.3524,46.483,0.2276,31.209,4.825,28.519,3.902,120,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,743041,2.342E-04,-9.999E+01,-99.99,-99.99,0.31356,0.1108,0.16603,0.009045,0.38362,0.008786,1.5899,0.01606,5.4116,0.02586,9.8509,0.04062,12.867,0.05434,20.416,0.03366,27.568,0.04452,39.314,0.06423,69.535,0.4043,49.586,0.3288,34.926,3.392,20.685,5.044,128,55,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,746652,1.985E-03,2.228E-03,-99.99,-99.99,0.52204,0.07875,1.1756,0.0157,1.8181,0.01729,3.8213,0.02407,9.6049,0.03398,15.928,0.05092,22.417,0.06918,32.991,0.028,41.016,0.03905,61.376,0.05515,144.17,0.6132,132.53,0.8329,127.57,7.282,116.47,10.18,586,14,-99.99,-99.99,-99.99,-99.99,16344,747.1,-99.99,-99.99,-99.99,-99.99
COSMOS,747724,1.479E-03,3.171E-03,1.8792,0.07563,3.4894,0.08757,4.2889,0.009952,6.5845,0.03201,14.113,0.04547,21.996,0.05091,31.305,0.07064,32.255,0.08154,43.754,0.09308,56.123,0.1209,72.654,0.08476,66.213,0.3992,58.818,0.3405,55.947,6.289,76.514,4.783,264,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,747883,1.029E-03,3.557E-03,3.5275,0.1277,8.8823,0.1357,9.7702,0.01088,12.581,0.04416,13.059,0.04385,16.918,0.04486,17.842,0.05384,20.332,0.06611,25.197,0.06304,31.348,0.08624,43.479,0.07729,81.675,0.822,92.812,0.5337,94.157,5.019,124.59,4.713,519,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,749779,1.577E-04,2.534E-04,-99.99,-99.99,0.78224,0.0749,0.66619,0.009486,1.0787,0.01354,2.2878,0.01891,5.7747,0.02662,8.9634,0.03878,10.619,0.04996,15.957,0.03017,19.761,0.04076,27.951,0.05895,57.502,0.4203,44.18,0.2487,43.507,5.095,40.425,4.18,252,17,-99.99,-99.99,-99.99,-99.99,12325,742.9,-99.99,-99.99,-99.99,-99.99
COSMOS,750821,4.787E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.10977,0.01043,0.19097,0.007129,0.62923,0.01098,1.9669,0.0165,3.9131,0.02702,5.2916,0.03924,9.7571,0.05054,14.768,0.06843,25.629,0.07143,51.308,0.3818,50.474,0.3523,46.988,4.027,82.986,7.096,315,144,-99.99,-99.99,10669,3133,16326,741.4,-99.99,-99.99,-99.99,-99.99
COSMOS,751163,6.669E-04,1.092E-03,-99.99,-99.99,0.42398,0.06349,0.54163,0.009572,0.83498,0.01209,1.2956,0.01467,2.7497,0.01899,4.1044,0.02744,5.1762,0.03871,7.9052,0.03153,8.9268,0.04281,12.555,0.06229,25.015,0.2369,22.7,0.141,20.175,2.763,23.206,5.502,74,19,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,753049,8.892E-04,7.059E-04,0.1015,0.03749,1.8746,0.06472,2.1115,0.01063,2.8701,0.02138,4.5364,0.0262,6.6381,0.0285,8.1058,0.03711,15.119,0.05808,17.625,0.08981,14.792,0.1209,21.82,0.08254,48.195,0.3877,54.19,0.416,84.823,5.8,102.92,6.7,343,13,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,754369,5.325E-04,5.708E-04,-99.99,-99.99,0.97825,0.07402,0.86364,0.01053,0.91979,0.01277,1.353,0.01505,2.5857,0.01867,3.083,0.02458,4.184,0.0371,6.1724,0.1061,8.3194,0.1365,12.373,0.09349,29.496,0.1649,30.984,0.1578,39.175,3.286,62.159,6.485,196,16,-99.99,-99.99,-99.99,-99.99,11258,737.4,-99.99,-99.99,-99.99,-99.99
COSMOS,755017,3.288E-04,-9.999E+01,0.32206,0.05306,1.8677,0.1242,1.4292,0.02736,2.4215,0.01992,5.2365,0.02826,10.879,0.03631,14.09,0.0484,17.613,0.06424,24.668,0.104,37.979,0.1391,59.058,0.09364,158.55,1.239,199.93,2.073,357.29,10.71,531.99,26.03,1923,120,22798,2441,17298,4176,19487,754.6,-99.99,-99.99,13584,1380
COSMOS,759837,2.497E-04,1.29E-04,-99.99,-99.99,0.40261,0.05244,0.34131,0.01215,0.86344,0.01222,3.2082,0.02218,10.579,0.03557,16.079,0.05115,21.678,0.06798,33.598,0.02904,49.8,0.04006,71.561,0.05626,126.63,0.4411,87.687,0.1925,85.021,4.824,54.187,3.017,161,14,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,762184,2.497E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.35756,0.008598,1.1916,0.01417,3.3585,0.02267,8.7694,0.03252,13.94,0.04776,20.303,0.06653,29.757,0.03745,42.591,0.05,64.637,0.06628,194.33,4.84,153.7,2.367,117.2,12.92,64.582,6.364,419,15,8609,1975,-99.99,-99.99,19188,722.8,11105,1665,12518,903.3
COSMOS,763134,6.824E-04,1.456E-03,0.10842,0.05183,1.0952,0.07698,1.8152,0.01142,2.4747,0.01997,4.6154,0.02641,6.126,0.02748,8.5967,0.0381,9.7869,0.04896,11.183,0.02755,12.624,0.03862,15.869,0.05575,27.595,0.1549,29.053,0.2078,18.838,4.784,17.303,4.716,148,18,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,763207,6.101E-04,1.376E-03,-99.99,-99.99,0.95527,0.07245,2.3189,0.01025,5.0457,0.02812,8.8423,0.03628,25.089,0.05444,32.281,0.07188,34.7,0.08517,40.603,0.1113,45.514,0.1393,59.177,0.09475,95.518,0.7483,79.047,0.4486,69.903,5.373,64.545,7.15,180,16,-99.99,-99.99,-99.99,-99.99,6782.1,724.3,-99.99,-99.99,-99.99,-99.99
COSMOS,763293,1.199E-03,2.812E-03,3.0593,0.06601,8.4587,0.1279,6.2163,0.01324,7.8171,0.03482,9.1243,0.0367,12.029,0.03785,13.986,0.04775,15.365,0.05811,20.974,0.02909,26.255,0.03995,35.532,0.05783,86.191,0.3911,89.541,0.3886,110.38,4.912,103.49,4.721,403,175,-99.99,-99.99,-99.99,-99.99,8970.5,731,-99.99,-99.99,-99.99,-99.99
COSMOS,765668,4.017E-04,6.755E-04,-99.99,-99.99,1.457,0.07322,2.5722,0.01232,2.4038,0.01975,3.3845,0.02284,4.1156,0.02297,5.6728,0.03185,7.0961,0.04414,9.1142,0.1122,12.139,0.1497,18.3,0.1002,39.594,0.2721,40.503,0.2669,33.487,3.019,36.14,4.731,152,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,766933,-9.999E+01,1.723E-04,-99.99,-99.99,1.1278,0.07265,1.0656,0.009643,1.4958,0.01578,2.5844,0.02004,5.2704,0.0256,8.3397,0.03761,10.079,0.04976,15.084,0.02852,18.741,0.03984,26.75,0.05772,59.31,0.2796,45.555,0.2408,27.901,5.384,18.862,4.197,235,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,766953,6.256E-04,1.028E-03,-99.99,-99.99,0.73819,0.05058,0.95952,0.01251,1.6509,0.01664,2.7001,0.02063,5.8365,0.0271,9.4933,0.04018,11.296,0.05342,17.305,0.1092,23.557,0.1445,36.122,0.09772,69.373,0.3933,52.655,0.2446,40.381,2.758,36.222,4.175,147,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,767177,2.301E-03,4.88E-03,1.4324,0.0964,5.9564,0.1157,9.859,0.01048,12.326,0.04361,19.628,0.05359,23.335,0.05246,28.043,0.06696,34.618,0.08465,42.311,0.09832,50.241,0.1313,76.974,0.08966,199.79,1.434,246.7,1.43,382.56,9.029,523.91,21.79,2033,337,11543,2056,35342,2411,31257,731.1,17907,1116,-99.99,-99.99
COSMOS,768111,2.115E-03,3.005E-03,0.53265,0.06489,1.2802,0.07009,1.5413,0.009072,5.3968,0.02895,16.843,0.04953,28.227,0.05751,38.281,0.07785,43.537,0.0942,58.859,0.09732,75.946,0.1324,107.27,0.08981,128.57,1.164,141.74,0.7988,155.46,7.944,184.62,11.81,507,19,-99.99,-99.99,-99.99,-99.99,6407.3,736.7,-99.99,-99.99,-99.99,-99.99
COSMOS,768691,1.163E-03,2.468E-03,0.16191,0.03532,3.047,0.07017,0.46088,0.01917,0.7597,0.0118,1.2697,0.01505,2.5648,0.01895,4.5531,0.02943,5.861,0.04405,9.0617,0.1356,11.785,0.1869,17.81,0.1178,42.445,0.3425,38.496,0.2905,84.739,4.124,100.61,7.26,185,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,768966,2.611E-03,5.901E-03,-99.99,-99.99,-99.99,-99.99,0.26244,0.009752,1.0616,0.01356,3.474,0.02318,10.838,0.03612,18.259,0.05459,21.339,0.0685,43.166,0.1134,54.487,0.1483,69.18,0.09917,160.88,0.8626,165.47,0.8715,188.52,6.661,239.73,9.903,961,91,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,11901,1113,-99.99,-99.99
COSMOS,769059,-9.999E+01,1.718E-04,-99.99,-99.99,0.80177,0.07085,1.54,0.0104,2.6103,0.02041,4.6642,0.02647,9.3224,0.03346,13.252,0.04652,15.287,0.05835,24.404,0.09309,30.637,0.1278,46.026,0.08606,92.774,0.5551,75.447,0.4131,67.116,3.013,69.326,5.479,757,46,13869,1712,27397,2325,28451,751.4,23319,888.6,12507,1676
COSMOS,769368,3.309E-04,7.252E-04,-99.99,-99.99,0.35044,0.0652,1.091,0.008619,0.8925,0.01253,1.6801,0.01656,2.0967,0.01694,3.4947,0.02557,4.8445,0.03774,7.824,0.09609,10.65,0.1315,15.404,0.08903,30.71,0.2324,31.555,0.2275,27.129,2.988,25.901,4.412,77,16,-99.99,-99.99,-99.99,-99.99,7743.1,732.9,-99.99,-99.99,-99.99,-99.99
COSMOS,769541,1.184E-04,4.55E-05,-99.99,-99.99,0.17546,0.05602,0.10583,0.0118,0.20006,0.007027,0.62626,0.01089,1.9077,0.01617,3.339,0.02504,4.6039,0.03675,7.9978,0.02944,11.033,0.04024,17.946,0.0599,31.522,0.249,33.393,0.3246,32.392,2.915,44.998,4.355,492,17,17192,1840,22304,2919,14858,726.3,12797,1478,-99.99,-99.99
COSMOS,770401,-9.999E+01,2.148E-04,-99.99,-99.99,-99.99,-99.99,0.056656,0.00962,0.16183,0.00666,0.4309,0.009496,1.1316,0.01315,2.9039,0.02376,4.4167,0.03672,7.1429,0.02951,9.6137,0.04081,13.573,0.05971,26.78,0.2012,24.648,0.1514,11.82,4.099,6.2673,3.125,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,770600,3.242E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.040019,0.0102,0.15572,0.006733,0.92683,0.01283,3.2635,0.02052,7.4977,0.03576,10.523,0.05067,18.75,0.05661,30.851,0.07974,51.655,0.08007,142.34,0.4589,107.9,0.4588,76.21,6.425,44.419,5.751,108,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,770821,1.742E-03,8.823E-04,-99.99,-99.99,-99.99,-99.99,0.035218,0.01685,0.15089,0.006865,0.7566,0.01224,2.5798,0.01891,5.77,0.03242,8.1718,0.04833,14.058,0.1123,20.897,0.1518,32.973,0.101,88.093,0.6298,76.85,0.3314,50.619,4.664,60.632,5.156,239,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,772429,6.204E-04,2.487E-03,3.0246,0.1113,5.4811,0.08743,5.3183,0.0101,7.6275,0.03451,9.5954,0.03766,16.259,0.04398,19.118,0.05573,22.663,0.06994,31.42,0.02956,43.235,0.04089,62.514,0.05986,126.44,0.6068,128.34,0.6084,121.02,5.369,164.39,11.1,794,39,10027,1906,16827,4611,10980,743.5,-99.99,-99.99,-99.99,-99.99
COSMOS,773228,7.497E-04,1.817E-04,-99.99,-99.99,0.36886,0.05531,0.35651,0.01195,0.76717,0.01167,2.2886,0.01894,5.7978,0.02674,7.8633,0.03657,9.8327,0.04836,13.54,0.03883,18.344,0.05386,24.78,0.06602,32.104,0.2461,23.16,0.1666,23.273,4.29,25.557,3.56,162,20,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,773838,1.789E-03,5.046E-03,0.31247,0.04295,2.0014,0.1218,8.211,0.01846,10.587,0.04068,10.445,0.03942,14.534,0.04174,15.178,0.04998,18.13,0.06389,20.298,0.1108,27.433,0.1475,42.897,0.09867,72.296,0.4108,72.195,0.4608,56.775,5.259,51.063,5.195,187,28,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,7379.7,710.9,-99.99,-99.99
COSMOS,774953,2.28E-04,7.169E-04,-99.99,-99.99,0.26754,0.06731,0.36618,0.01202,0.78014,0.01175,2.2168,0.0186,6.1985,0.02756,12.388,0.04509,15.178,0.058,23.705,0.02977,31.756,0.04047,45.056,0.06036,87.258,0.4148,66.092,0.2774,49.943,5.729,44.026,4.46,101,14,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,775204,4.591E-04,6.176E-04,-99.99,-99.99,-99.99,-99.99,0.17732,0.01096,0.51991,0.00995,0.78148,0.01177,0.94668,0.01232,1.1308,0.01683,1.5357,0.02783,2.4957,0.03007,3.8539,0.04116,6.2477,0.0587,12.104,0.07363,14.618,0.09765,14.943,3.151,26.941,4.858,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,776284,1.851E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.17822,0.0199,0.47811,0.009722,1.9358,0.01759,6.2638,0.02776,13.137,0.04654,17.074,0.06206,26.604,0.1068,37.135,0.1429,54.548,0.09539,109.51,0.4098,82.309,0.4031,53.254,5.304,37.803,5.481,78,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,776400,7.807E-04,6.397E-04,-99.99,-99.99,0.9563,0.06451,1.5582,0.009754,1.9133,0.01764,3.1919,0.02207,5.443,0.02596,9.6148,0.04018,11.649,0.0528,15.507,0.1101,19.77,0.1467,28.183,0.09865,63.665,0.3336,68.718,0.1857,77.377,3.948,122.49,9.147,733,91,-99.99,-99.99,-99.99,-99.99,10031,731.6,-99.99,-99.99,-99.99,-99.99
COSMOS,776759,1.484E-04,-9.999E+01,-99.99,-99.99,0.34692,0.05651,0.57092,0.01851,0.89667,0.0126,1.7175,0.01668,3.6064,0.02161,5.6945,0.03183,6.9996,0.04399,10.64,0.1091,12.982,0.1447,19.514,0.09674,34.013,0.227,26.601,0.1652,21.36,3.031,10.104,4.401,228,67,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,776801,2.818E-04,4.274E-04,0.13319,0.0462,-99.99,-99.99,0.18602,0.008763,0.32585,0.008351,0.74995,0.01167,1.7134,0.01552,3.7741,0.02654,5.5603,0.04005,9.2153,0.02945,13.14,0.04089,19.608,0.05776,41.659,0.3136,35.849,0.1838,26.866,3.44,19.885,5.62,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,777034,2.58E-03,9.099E-04,-99.99,-99.99,0.66781,0.06579,1.2439,0.01197,2.7476,0.02089,7.2254,0.03266,15.691,0.04308,20.67,0.05758,25.216,0.0729,37.308,0.02983,60.045,0.04078,104.57,0.06139,368.72,4.237,498.79,5.561,751.03,23.35,1187.3,61.96,3822,31,90093,1975,1.0963E+05,5065,63901,735.8,26898,1003,12605,1661
COSMOS,778213,8.634E-04,2.101E-03,1.6731,0.09008,2.2636,0.07738,1.088,0.008225,1.8777,0.0175,5.0195,0.02745,7.3919,0.03,10.521,0.04183,10.739,0.0503,13.712,0.04156,15.796,0.05725,19.706,0.06764,22.783,0.1411,24.407,0.2346,35.862,4.619,36.212,5.053,193,20,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,782363,7.548E-03,1.817E-02,45.79,0.97,65.842,0.429,60.547,0.0242,71.254,0.1047,86.8,0.1122,93.34,0.1042,160.08,0.1585,125.11,0.1571,182.25,0.1119,266.59,0.1484,368.74,0.09879,738.7,7.747,910.76,10.74,1009.4,22.34,1358.4,61.57,3614,29,29052,1965,42336,3702,30521,730.5,14448,1339,-99.99,-99.99
COSMOS,783627,-9.999E+01,3.254E-04,-99.99,-99.99,-99.99,-99.99,0.10845,0.008098,0.4374,0.009184,2.01,0.01783,7.1152,0.02941,10.85,0.04245,14.569,0.05727,22.014,0.0942,33,0.13,46.586,0.08882,73.135,0.6648,47.594,0.3394,32.492,3.523,19.208,3.557,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,785922,2.957E-04,8.879E-04,-99.99,-99.99,1.8055,0.08219,1.3206,0.00902,2.3567,0.01948,4.0802,0.02487,8.7017,0.03242,12.208,0.04492,14.573,0.05805,20.381,0.108,26.313,0.1422,36.707,0.09674,67.063,0.2778,47.979,0.29,42.894,3.14,22.192,4.667,172,16,-99.99,-99.99,-99.99,-99.99,7573.2,744,-99.99,-99.99,-99.99,-99.99
COSMOS,787558,1.375E-04,2.272E-04,-99.99,-99.99,1.5558,0.08259,2.5339,0.008024,3.0897,0.02209,4.7211,0.02655,8.142,0.03131,11.185,0.04288,13.253,0.05459,17.154,0.09436,18.936,0.1305,26.947,0.08894,53.524,0.21,43.928,0.3343,30.592,3.523,42.461,4.41,416,15,6644,1821,-99.99,-99.99,10770,732.5,-99.99,-99.99,-99.99,-99.99
COSMOS,791433,4.617E-04,7.059E-04,-99.99,-99.99,-99.99,-99.99,0.24565,0.006788,1.1024,0.01373,3.6463,0.02352,10.45,0.03534,15.403,0.05,20.049,0.06555,30.71,0.09863,44.653,0.1344,65.077,0.09046,136.96,0.7296,96.269,0.6412,140.94,9.463,60.976,7.397,284,24,-99.99,-99.99,-99.99,-99.99,6200.6,740.7,-99.99,-99.99,-99.99,-99.99
COSMOS,791478,4.317E-04,7.335E-04,-99.99,-99.99,0.77185,0.06363,1.1091,0.009084,1.6463,0.01651,2.7176,0.02068,3.917,0.02245,5.6615,0.0318,7.3767,0.04458,8.9612,0.105,12.067,0.1417,17.896,0.09637,36.491,0.2999,34.912,0.2919,32.683,4.586,29.855,4.665,73,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,793979,3.2E-04,3.116E-04,-99.99,-99.99,-99.99,-99.99,0.038631,0.006389,0.15756,0.006658,0.34723,0.009033,0.71239,0.0112,0.89352,0.01577,0.96135,0.0255,1.0812,0.09729,1.7049,0.1334,2.1827,0.09051,9.6203,0.138,13.006,0.1195,13.767,3.437,6.6142,2.725,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,794164,2.135E-04,1.489E-04,-99.99,-99.99,-99.99,-99.99,0.15044,0.007005,0.25601,0.007688,0.64985,0.01102,1.7513,0.01564,4.022,0.02708,5.8495,0.04011,9.5494,0.09458,13.558,0.129,20.492,0.08675,49.485,0.3028,54.206,0.2652,55.266,3.136,97.34,5.588,323,29,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,795779,8.427E-05,1.869E-04,0.18013,0.0441,1.8236,0.0835,1.2383,0.007284,2.2543,0.01899,3.7746,0.02388,7.6184,0.03034,11.843,0.04412,13.8,0.05582,19.832,0.09621,25.889,0.1323,36.697,0.08933,88.304,0.4271,65.258,0.5536,42.141,7.436,39.441,6.121,298,18,-99.99,-99.99,-99.99,-99.99,18623,733.8,20334,896.3,13437,1338
COSMOS,797081,2.358E-03,6.7E-03,4.2367,0.1123,42.282,0.4811,54.497,0.0143,56.585,0.09328,76.695,0.1057,78.439,0.09603,76.135,0.1099,78.42,0.1256,69.558,0.04055,70.666,0.0522,75.655,0.07499,149.93,1.191,220.43,1.9,266.37,10.66,376.77,20.75,1411,20,-99.99,-99.99,-99.99,-99.99,18139,735.7,-99.99,-99.99,-99.99,-99.99
COSMOS,797410,4.446E-04,9.926E-04,-99.99,-99.99,-99.99,-99.99,0.073253,0.006875,0.1625,0.006678,0.40288,0.009337,0.91842,0.01221,1.6914,0.01929,2.4348,0.03075,4.0758,0.09374,4.6291,0.1307,6.5806,0.0878,12.277,0.1352,11.475,0.1153,20.69,2.641,29.341,4.685,105,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,10257,938.7,15769,1480
COSMOS,800486,2.073E-04,5.267E-04,-99.99,-99.99,0.16562,0.06734,0.33485,0.006961,1.058,0.01345,2.6059,0.02014,6.7493,0.02876,8.6584,0.03825,10.759,0.05039,13.896,0.09191,18.018,0.1263,23.929,0.0853,28.781,0.2821,20.052,0.1625,18.592,4,-99.99,-99.99,42.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,803830,3.64E-04,3.888E-04,0.091863,0.02842,0.45292,0.05407,1.3783,0.007024,2.0623,0.01832,3.4263,0.02298,6.8691,0.02903,8.9241,0.03893,10.823,0.05104,14.319,0.04491,17.877,0.06049,23.244,0.069,28.937,0.2572,20.502,0.1948,20.282,4.066,7.8005,3.616,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,804324,1.143E-03,1.023E-03,-99.99,-99.99,0.16051,0.06657,0.20208,0.008887,0.68216,0.01104,2.9586,0.02131,9.1081,0.03305,13.706,0.04729,18.156,0.06276,27.415,0.08656,41.404,0.1187,59.313,0.08645,117.13,0.8183,85.521,0.3315,68.135,5.261,59.163,3.473,240,15,-99.99,-99.99,-99.99,-99.99,8164.4,737.9,-99.99,-99.99,-99.99,-99.99
COSMOS,804330,3.96E-04,2.724E-04,-99.99,-99.99,0.22133,0.07062,0.90138,0.006862,1.5566,0.01606,3.0961,0.02176,7.0215,0.02924,9.9243,0.04064,11.598,0.05195,19.031,0.04127,23.081,0.05701,34.4,0.06587,89.51,0.3896,84.099,0.3226,110.02,5.192,108.43,7.101,790,57,12145,1687,-99.99,-99.99,12493,740.8,-99.99,-99.99,16542,1562
COSMOS,805633,2.916E-04,8.603E-04,0.4486,0.03828,1.7843,0.09641,3.0414,0.007265,4.0412,0.02521,9.2726,0.03692,16.687,0.04437,22.482,0.05999,28.378,0.07677,36.353,0.04076,49.639,0.05532,62.932,0.06554,84.989,0.487,66.187,0.4038,54.21,3.535,48.05,8.509,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,806711,7.91E-04,4.246E-04,-99.99,-99.99,0.45888,0.09055,0.39401,0.006976,0.82851,0.01199,2.6603,0.02022,7.3501,0.02986,10.759,0.04219,13.169,0.05485,18.949,0.09232,27.413,0.1259,39.005,0.08268,75.293,0.4572,55.314,0.2164,50.648,5.807,51.256,5.294,208,13,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,807707,1.546E-04,3.005E-04,-99.99,-99.99,-99.99,-99.99,0.15065,0.006889,0.75323,0.01155,3.8346,0.02409,14.11,0.04093,21.811,0.05929,29.167,0.07813,43.801,0.09115,64.128,0.1252,89.885,0.08281,154.41,0.6554,100.07,0.4335,73.984,7.42,37.519,5.538,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,808481,1.044E-03,3.392E-04,-99.99,-99.99,-99.99,-99.99,0.36968,0.0089,0.51161,0.009832,0.93647,0.01279,2.243,0.01731,3.6359,0.02598,5.7898,0.03974,8.2131,0.09311,10.593,0.1289,14.843,0.08637,28.586,1.605,22.593,0.8837,36.893,10.42,29.385,3.183,201,36,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,809167,3.94E-03,2.713E-04,0.58178,0.05335,0.62167,0.1005,0.82045,0.008921,4.9769,0.02793,20.564,0.05478,42.999,0.07091,57.943,0.09561,72.97,0.1208,100.27,0.1128,131.94,0.1441,170.54,0.09314,269.1,1.007,245.24,1.234,322.32,14.68,402.5,22.34,1975,22,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,16803,866
COSMOS,810765,1.877E-04,2.785E-04,-99.99,-99.99,-99.99,-99.99,0.1388,0.008961,0.84119,0.01221,3.8505,0.02417,11.151,0.03653,16.887,0.05239,20.702,0.0666,31.582,0.02825,44.023,0.0385,58.122,0.05673,83.332,0.3018,57.722,0.2046,56.568,4.43,20.5,3.671,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,811058,2.414E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.092556,0.009026,0.20002,0.006973,0.77523,0.01177,2.4767,0.01807,4.6846,0.02884,5.9059,0.03974,9.6593,0.02758,13.488,0.03795,20.469,0.05566,40.211,0.3069,33.144,0.278,30.295,4.271,37.793,4.197,237,13,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,811456,1.866E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.13891,0.009141,0.21871,0.007367,0.56184,0.01061,1.5603,0.01517,3.0161,0.02445,4.4351,0.03784,6.6785,0.09971,9.45,0.1337,14.128,0.08905,31.56,0.1897,29.115,0.3672,22.819,4.59,27.985,5.452,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,812706,1.117E-03,4.191E-04,-99.99,-99.99,0.23895,0.06102,0.40775,0.00632,1.3542,0.01508,4.966,0.02734,12.34,0.03844,14.983,0.04952,17.8,0.06263,22.748,0.03156,28.706,0.04245,36.037,0.06139,49.003,0.3671,44.37,0.3703,60.767,5.998,84.224,5.369,507,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,818465,-9.999E+01,4.191E-04,-99.99,-99.99,0.58442,0.07187,0.47877,0.006267,0.63459,0.01084,1.1733,0.01419,2.5707,0.01853,5.2222,0.03056,7.539,0.04471,12.469,0.03645,17.684,0.04998,26.25,0.06367,74.381,0.5114,63.37,0.3191,42.305,7.04,32.913,5.522,95,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,818825,2.611E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.91532,0.007119,1.3961,0.01535,1.8594,0.01726,2.6241,0.01863,3.3713,0.02532,4.0492,0.03597,8.9844,0.02724,12.616,0.03798,17.974,0.05473,49.552,0.3069,58.464,0.2698,48.327,4.923,53.781,5.976,556,19,-99.99,-99.99,14247,3930,11678,739.6,18757,2016,-99.99,-99.99
COSMOS,821940,1.846E-03,5.404E-03,-99.99,-99.99,-99.99,-99.99,1.4957,0.006729,4.8094,0.02751,9.9924,0.03846,16.57,0.04437,24.176,0.06238,24.68,0.0724,35.702,0.1011,37.87,0.128,59.863,0.08499,174.63,2.327,227.21,2.323,202.66,5.665,289.86,12.29,1415,85,6978,1763,-99.99,-99.99,7613.8,745.4,-99.99,-99.99,-99.99,-99.99
COSMOS,823862,3.019E-04,-9.999E+01,-99.99,-99.99,2.0513,0.1136,3.3774,0.00925,5.1199,0.0284,5.4178,0.02861,5.948,0.02727,6.6974,0.03423,7.3086,0.04443,8.0358,0.1155,9.0279,0.15,11.122,0.09585,6.7378,0.1101,7.0987,0.1615,18.678,2.76,8.3361,3.731,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,825668,2.699E-04,5.404E-04,0.45317,0.08963,1.1861,0.1163,1.3566,0.007428,1.9018,0.01756,2.362,0.01929,3.7159,0.02174,5.6086,0.03135,6.945,0.04232,10.247,0.03273,13.118,0.04545,19.41,0.05879,37.88,0.4017,32.504,0.4411,22.979,4.086,25.578,6.075,218,22,4668,1476,-99.99,-99.99,10397,741.8,-99.99,-99.99,-99.99,-99.99
COSMOS,825866,7.858E-04,1.751E-03,-99.99,-99.99,0.15286,0.07018,0.43586,0.006545,0.94839,0.01277,1.9939,0.0178,2.8652,0.01933,4.0562,0.02733,6.3347,0.04095,7.9074,0.1048,7.5241,0.1351,11.755,0.08872,27.334,0.218,30.453,0.2662,44.126,3.491,48.72,5.456,154,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,827040,6.411E-04,-9.999E+01,-99.99,-99.99,0.11568,0.05684,0.29904,0.01098,0.39702,0.009411,0.70453,0.0118,1.3428,0.01476,2.5364,0.02333,3.3659,0.03731,5.3222,0.1093,7.3726,0.1413,10.976,0.09138,24.537,0.1764,23.684,0.1674,16.872,2.698,23.547,3.859,127,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,828282,-9.999E+01,1.588E-04,-99.99,-99.99,0.28783,0.06771,0.25667,0.006512,0.43176,0.009192,0.82999,0.01213,1.833,0.01586,3.8364,0.0265,6.1727,0.04044,11.599,0.1119,17.298,0.1463,27.214,0.09066,62.779,0.2106,55.031,0.3661,32.282,4.272,20.916,5.612,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,829342,1.603E-04,2.413E-04,0.07009,0.03325,2.1981,0.07774,9.9242,0.008766,14.8,0.04783,22.73,0.05765,34.386,0.06351,42.738,0.0824,42.162,0.09263,52.066,0.1051,65.878,0.1364,97.568,0.0885,169.04,1.23,153.16,1.063,139.28,3.888,161.59,8.803,1031,23,11507,1829,19869,4425,18588,739,18776,1757,-99.99,-99.99
COSMOS,830133,3.071E-04,8.989E-04,-99.99,-99.99,1.2781,0.1153,2.5308,0.01194,3.4274,0.02343,4.5526,0.02631,6.8582,0.02912,10.528,0.04217,13.283,0.05637,19.509,0.107,25.152,0.1408,38.601,0.09103,83.849,0.3078,70.226,0.2342,50.794,2.605,48.548,4.702,334,73,13683,2189,13037,3765,18402,734.9,-99.99,-99.99,-99.99,-99.99
COSMOS,831978,3.671E-04,1.927E-04,-99.99,-99.99,0.81526,0.06437,1.437,0.008253,2.2504,0.0192,3.8635,0.02432,8.6093,0.03233,13.474,0.04723,16.31,0.06082,26.601,0.1145,31.934,0.145,47.663,0.09325,103.89,0.8553,97.355,0.799,82.083,5.364,95.839,6.349,535,14,16426,1589,25125,5121,22635,743.9,13073,772.7,-99.99,-99.99
COSMOS,833950,6.204E-04,1.365E-03,-99.99,-99.99,0.13661,0.05638,0.79628,0.009008,1.7839,0.01709,4.158,0.02512,12.189,0.03817,17.015,0.05265,21.117,0.06736,28.719,0.06443,38.149,0.08634,52.306,0.07786,76.662,0.4935,56.646,0.4658,52.016,4.046,42.513,3.486,60,13,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,834538,2.151E-04,8.189E-04,-99.99,-99.99,-99.99,-99.99,0.78844,0.00645,2.1236,0.01863,4.3007,0.02561,5.6021,0.02649,6.8915,0.03467,8.544,0.04665,10.167,0.0334,13.006,0.04707,18.84,0.06709,58.706,0.3993,78.255,0.7911,132.25,4.787,164.22,11.18,386,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,834892,2.993E-04,-9.999E+01,0.98794,0.06835,5.5694,0.0978,8.4708,0.008734,12.997,0.04493,15.179,0.04725,18.387,0.04676,19.6,0.05656,19.716,0.0658,22.327,0.03004,24.742,0.04185,29.951,0.05951,56.278,0.5907,68.852,0.5956,80.495,5.669,129.28,9.339,641,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,836473,1.38E-03,3.226E-03,-99.99,-99.99,-99.99,-99.99,0.3466,0.01043,1.9438,0.01784,5.7408,0.0293,12.069,0.03801,16.283,0.05153,20.833,0.06706,26.47,0.03043,35.511,0.04223,43.795,0.06072,52.026,0.3374,46.991,0.4295,41.888,4.759,29.887,5.068,71,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,837822,4.048E-03,9.458E-03,6.129,0.3282,12.894,0.1738,19.749,0.01215,26.487,0.06394,40.327,0.07664,54.565,0.07997,88.985,0.1186,79.727,0.1267,105.52,0.1189,136.19,0.1546,184.44,0.09938,295.84,3.258,335.92,2.957,409.86,13.41,497.86,26.43,1375,22,-99.99,-99.99,-99.99,-99.99,8170,747.2,-99.99,-99.99,-99.99,-99.99
COSMOS,838188,6.876E-04,1.605E-03,1.1763,0.06004,3.2748,0.08986,2.3098,0.007783,3.1154,0.02241,5.1206,0.0278,8.7924,0.03265,11.264,0.04334,13.075,0.05521,18.694,0.02956,24.234,0.04175,33.92,0.05939,83.399,0.5899,73.583,0.6478,82.349,6.649,92.873,8.901,207,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,839943,5.532E-04,1.172E-03,0.10612,0.03856,1.405,0.05018,0.78656,0.009667,1.5764,0.01642,1.7061,0.01705,2.4765,0.0187,3.4889,0.02645,4.1708,0.0394,6.9299,0.1151,6.6985,0.1514,9.2156,0.09651,19.922,0.1624,20.628,0.2007,28.612,2.449,29.249,5.221,89,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,840220,1.551E-04,1.279E-04,-99.99,-99.99,0.15784,0.06271,0.17416,0.007092,0.32015,0.008445,1.0072,0.01319,3.0833,0.01999,6.0383,0.03247,7.8235,0.04479,13.56,0.02953,19.652,0.04179,30.018,0.05942,66.961,0.2942,51.536,0.2357,27.882,2.943,22.549,6.107,102,45,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,841354,3.2E-04,1.365E-04,-99.99,-99.99,0.30052,0.06105,0.39724,0.00704,0.55218,0.01023,1.142,0.01385,2.3516,0.01771,3.6642,0.02608,7.5498,0.04396,8.4434,0.02916,9.6757,0.04135,14.581,0.05868,59.571,0.228,90.449,0.3673,172.54,2.518,285.36,6.133,1286,21,5504,1402,13615,4236,7282.3,731.1,-99.99,-99.99,-99.99,-99.99
COSMOS,841730,2.166E-03,4.991E-03,1.5957,0.07342,4.5397,0.0972,2.9938,0.01264,4.2421,0.02609,6.2564,0.03081,6.4922,0.02857,5.7643,0.03231,7.1446,0.04531,8.6382,0.112,10.811,0.1474,13.363,0.09196,30.29,0.2398,35.995,0.2888,45.711,3.542,40.116,5.489,67,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,842326,4.653E-04,1.362E-04,-99.99,-99.99,0.21122,0.07962,0.10695,0.006213,0.44648,0.00941,1.8933,0.01744,5.4751,0.02603,8.5613,0.03803,10.993,0.05117,18.119,0.03322,28.383,0.0467,41.492,0.06653,63.862,0.3182,46.078,0.2034,33.697,3.891,19.856,7.061,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,843441,1.339E-04,3.447E-04,-99.99,-99.99,0.45221,0.06964,0.71065,0.008926,1.0604,0.01344,2.311,0.01897,5.9244,0.02694,11.368,0.04331,14.785,0.05741,24.115,0.03047,33.372,0.04232,50.259,0.05996,127.44,0.7967,98.998,0.6845,61.569,6.248,45.256,4.734,197,14,-99.99,-99.99,-99.99,-99.99,7670.7,733.5,-99.99,-99.99,-99.99,-99.99
COSMOS,846614,2.337E-04,3.364E-04,-99.99,-99.99,0.49161,0.05511,0.84436,0.009102,1.1991,0.01428,2.1556,0.01847,5.3909,0.02583,8.1184,0.03717,9.5744,0.04814,14.33,0.02991,16.993,0.04171,23.117,0.06012,39.286,0.3874,31.416,0.267,26.831,1.685,26.746,2.823,123,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,847966,6.618E-04,1.596E-03,1.4388,0.07291,3.705,0.1157,3.1111,0.009335,3.5357,0.02376,4.1955,0.02545,4.5252,0.02405,5.8259,0.03232,6.16,0.04281,9.8581,0.1142,9.0083,0.1485,11.259,0.09531,20.877,0.2168,22.182,0.1782,20.097,3.162,21.648,4.548,77,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,848572,2.792E-04,3.033E-04,-99.99,-99.99,0.29259,0.0734,0.32696,0.007062,1.265,0.01452,5.2805,0.02807,14.888,0.042,22.2,0.0597,29.332,0.0782,44.589,0.1035,67.813,0.1347,97.362,0.08666,177.05,1.856,111.94,0.9355,87.218,6.047,56.424,6.401,161,14,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,849725,4.369E-04,1.045E-03,-99.99,-99.99,-99.99,-99.99,0.35925,0.006554,0.56434,0.01026,0.96769,0.01302,1.7973,0.01583,3.0659,0.02435,4.2389,0.03612,6.865,0.04438,8.6537,0.06123,11.871,0.06876,28.442,0.2139,27.776,0.2918,32.942,6.617,19.366,4.826,71,20,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,849908,5.842E-04,9.43E-04,-99.99,-99.99,0.34852,0.07665,0.4454,0.006866,0.69768,0.01125,1.3406,0.01491,3.1784,0.02022,4.624,0.0288,5.5899,0.03959,8.7371,0.105,10.176,0.1362,14.885,0.08869,44.579,0.6716,38.946,0.638,25.257,4.999,19.885,7.21,170,16,-99.99,-99.99,17518,3995,13591,747.3,20467,1339,17191,2328
COSMOS,851874,6.928E-04,2.032E-03,-99.99,-99.99,0.22644,0.05931,0.68448,0.01116,1.892,0.01783,4.0518,0.02502,6.2536,0.02807,8.3378,0.03811,12.37,0.05614,18.919,0.1059,18.892,0.1377,25.793,0.08852,69.812,0.2919,76.183,0.3689,133.67,3.829,209.34,6.584,912,34,4965,1451,9282,2839,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,851889,1.675E-03,4.88E-03,4.8949,0.1056,17.058,0.3199,8.5021,0.01232,10.347,0.04086,11.622,0.04255,14.019,0.04272,18.61,0.0576,24.074,0.08231,34.923,0.03168,37.021,0.04387,54.517,0.0631,171.49,16.64,222.87,3.86,500.99,56.12,310.22,16.15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,852753,3.061E-03,1.1E-02,21.748,0.3997,72.29,0.4288,80.985,0.01831,91.529,0.1186,86.324,0.1121,108.57,0.1127,109.49,0.1316,112.69,0.1495,130.53,0.03294,143.28,0.04674,203.61,0.0636,581.48,4.639,815.3,11.3,1147,38.99,1643.7,62.94,3250,26,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,853686,3.748E-04,-9.999E+01,-99.99,-99.99,0.31391,0.06541,0.46331,0.009594,0.8536,0.01241,2.108,0.01865,5.8243,0.02719,10.718,0.04287,13.984,0.05916,20.253,0.1176,23.935,0.1505,33.497,0.09689,63.545,0.2046,49.297,0.198,38.085,3.822,45.129,6.218,324,73,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,854964,3.671E-03,1.053E-02,31.27,0.9635,69.551,0.9555,37.522,0.01392,55.599,0.09253,55.863,0.09033,67.211,0.08878,67.027,0.1031,75.566,0.1234,93.795,0.1171,114.46,0.1511,158.76,0.09762,409.05,4.18,487.62,6.598,738.39,17.99,852.73,30.55,2163,24,29655,1658,32497,3799,20061,749.8,-99.99,-99.99,-99.99,-99.99
COSMOS,856060,2.73E-04,-9.999E+01,-99.99,-99.99,1.1903,0.08556,0.78861,0.009661,1.041,0.01332,2.0991,0.01824,3.7809,0.02189,4.5225,0.02849,5.1805,0.03859,6.9299,0.03196,9.1803,0.04494,11.646,0.0601,15.89,0.1266,12.587,0.1298,14.188,1.463,13.163,1.807,124,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,856997,7.238E-04,7.086E-04,-99.99,-99.99,-99.99,-99.99,0.10965,0.009178,0.33757,0.008437,1.7757,0.01693,5.8491,0.02683,11.696,0.04397,14.607,0.05749,23.193,0.03063,31.412,0.0426,43.735,0.06111,77.815,0.4626,60.63,0.3059,50.332,4.92,34.395,4.86,118,14,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,859808,4.177E-04,-9.999E+01,-99.99,-99.99,0.18128,0.06907,0.1197,0.009904,0.32618,0.008356,1.1405,0.01401,3.0939,0.01999,4.7143,0.02906,6.415,0.04155,10.777,0.03082,18.572,0.04312,30.075,0.06003,58.349,0.4234,41.665,0.2019,46.518,2.355,51.564,2.67,319,13,-99.99,-99.99,12705,3640,14686,728.5,-99.99,-99.99,-99.99,-99.99
COSMOS,859825,8.944E-03,2.007E-02,0.20182,0.04251,1.8822,0.06611,1.272,0.008094,3.0282,0.02205,7.7036,0.03389,14.623,0.04182,29.435,0.06871,24.371,0.07268,33.637,0.08369,44.664,0.1132,73.059,0.08685,188.09,1.595,211.46,1.814,230.56,9.024,336.88,15.63,1183,21,-99.99,-99.99,-99.99,-99.99,7435.1,747.8,-99.99,-99.99,-99.99,-99.99
COSMOS,860452,2.125E-03,4.798E-03,4.4313,0.2041,11.303,0.1961,7.0596,0.00793,10.501,0.04032,12.348,0.04263,13.545,0.04017,16.648,0.05209,20.048,0.06597,31.679,0.1041,32.484,0.1333,45.57,0.08788,124.39,0.92,126.7,0.6598,160.24,5.421,179.54,11.94,521,59,5995,1528,-99.99,-99.99,19200,738.8,-99.99,-99.99,15702,1945
COSMOS,860713,4.508E-04,9.182E-04,-99.99,-99.99,-99.99,-99.99,0.14229,0.007016,0.57898,0.01058,1.1405,0.01406,1.6615,0.0155,2.5148,0.02273,3.4418,0.03477,6.3944,0.03046,9.756,0.04352,12.875,0.06098,25.484,0.152,30.672,0.1651,32.03,2.86,35.831,4.172,172,24,-99.99,-99.99,-99.99,-99.99,12554,746.2,10238,1723,-99.99,-99.99
COSMOS,861087,1.003E-04,4.081E-04,-99.99,-99.99,0.20259,0.0745,0.40915,0.006728,0.757,0.01153,1.7838,0.01688,4.3505,0.02334,6.8357,0.0343,8.3118,0.04567,13.737,0.09951,17.779,0.1308,27.761,0.08627,57.047,0.2427,43.08,0.2415,51.74,4.327,25.249,4.952,375,34,-99.99,-99.99,-99.99,-99.99,9328.6,736.3,-99.99,-99.99,-99.99,-99.99
COSMOS,861654,8.22E-04,2.407E-03,-99.99,-99.99,1.5416,0.07106,1.1567,0.006624,2.2578,0.01926,2.4508,0.01977,4.1538,0.02317,6.4915,0.03371,8.7067,0.0474,12.916,0.0336,15.176,0.0473,20.916,0.0672,39.571,0.227,35.096,0.1378,34.499,3.532,39.91,4.885,126,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,862058,6.514E-04,1.23E-03,-99.99,-99.99,0.19312,0.07398,0.44509,0.009083,0.57392,0.01029,1.0731,0.01356,2.3373,0.01765,4.0176,0.02714,5.1372,0.03803,8.2318,0.03005,10.85,0.04225,16.866,0.06068,36.24,0.3544,33.861,0.2108,26.818,4.518,25.662,4.693,143,17,-99.99,-99.99,-99.99,-99.99,7796.5,731.2,-99.99,-99.99,-99.99,-99.99
COSMOS,864044,2.058E-04,1.235E-04,0.089032,0.04344,0.86619,0.06407,0.41067,0.006161,0.8543,0.01236,2.2551,0.01895,4.9567,0.02497,6.7821,0.03434,8.5769,0.04751,12.509,0.03521,18.01,0.04959,25.112,0.06365,43.466,0.2635,34.829,0.255,43.705,4.235,33.781,5.801,172,74,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,873499,1.303E-04,3.254E-04,-99.99,-99.99,-99.99,-99.99,0.14722,0.009039,0.35583,0.008628,1.1679,0.0141,3.6433,0.02152,7.2144,0.0352,8.8838,0.04676,14.474,0.0288,20.302,0.03993,29.025,0.05801,60.91,0.2777,46.018,0.3177,38.812,3.735,22.817,4.55,121,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,874308,8.427E-03,1.911E-02,2.5675,0.121,9.5139,0.1531,8.3814,0.007877,13.525,0.04584,25.052,0.06047,46.266,0.07359,58.097,0.09585,89.872,0.1337,95.968,0.03542,136.08,0.04834,181.57,0.06916,402.54,2.854,423.35,1.893,514.47,12.89,507.4,22.53,1848,431,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,874405,1.365E-03,2.101E-03,1.3243,0.1312,2.499,0.1835,2.7625,0.007085,8.1219,0.03547,24.245,0.05937,38.634,0.06718,52.716,0.09118,59.207,0.1092,81.834,0.0335,101.37,0.04505,127.82,0.06458,165.45,1.487,160.32,1.288,135.25,6.542,172.49,12.21,381,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,876270,1.877E-04,2.677E-04,-99.99,-99.99,0.36617,0.05534,0.60883,0.008865,0.91151,0.0126,1.9211,0.01751,4.4783,0.02366,8.2124,0.03723,10.787,0.05055,17.446,0.09107,23.858,0.1234,35.671,0.08389,74.004,0.3429,59.756,0.2703,38.247,1.6,37.067,3.463,108,14,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,876386,4.637E-04,7.721E-04,-99.99,-99.99,0.21204,0.07124,1.3122,0.01245,1.2386,0.01468,1.1154,0.01397,1.5861,0.01559,2.3385,0.02241,2.0206,0.0331,3.6928,0.09075,4.8741,0.1214,6.9067,0.08474,14.082,0.1171,18.384,0.1943,18.857,1.621,16.308,3.009,88,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,878566,4.891E-04,9.596E-04,-99.99,-99.99,1.1281,0.08755,2.1662,0.009356,2.3675,0.01956,3.5973,0.02345,4.4765,0.02369,5.8875,0.03207,7.5209,0.04375,10.331,0.02883,13.56,0.03956,18.579,0.05746,39.858,0.3385,38.748,0.3089,23.278,2.373,23.094,3.959,102,14,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,880457,4.4E-04,7.362E-04,0.15944,0.05427,0.99684,0.06692,1.0201,0.008574,2.2882,0.01918,6.4624,0.03098,16.72,0.04449,23.153,0.06101,29.095,0.07797,41.274,0.09073,56.774,0.121,76.731,0.08398,106.24,0.4024,75.156,0.2919,69.291,3.062,56.051,5.125,121,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,880531,2.084E-04,3.64E-04,-99.99,-99.99,0.20932,0.06322,1.0479,0.009238,1.3836,0.01522,1.8392,0.01719,2.5814,0.0185,3.8711,0.0268,5.154,0.03867,6.902,0.02898,8.4779,0.03949,11.356,0.05756,21.739,0.1759,21.583,0.1438,13.941,1.802,11.041,2.303,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,881206,5.325E-04,9.458E-04,-99.99,-99.99,-99.99,-99.99,1.6053,0.01009,2.8477,0.02156,5.4238,0.02889,15.928,0.044,21.284,0.05949,23.674,0.07474,28.164,0.1052,30.587,0.1364,37.988,0.09361,66.119,0.6233,48.553,0.3293,53.508,4.698,41.098,6.955,125,30,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,882407,9.823E-05,2.209E-04,0.10885,0.03541,-99.99,-99.99,0.16579,0.006647,0.54458,0.01033,1.3479,0.01499,2.4,0.01797,3.5157,0.02583,4.9107,0.03878,6.4629,0.03554,9.5037,0.04966,12.861,0.06221,17.275,0.2473,23.311,0.2025,35.355,3.398,70.646,6.187,258,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,884940,4.901E-04,1.544E-03,0.23625,0.0424,0.81471,0.05853,1.4107,0.009069,3.003,0.02193,5.8484,0.02961,10.072,0.03482,12.621,0.0457,17.954,0.06276,20.015,0.04441,28.452,0.06083,38.379,0.06909,54.661,0.4903,54.735,0.5053,69.607,3.575,106.1,5.245,291,14,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,885687,1.112E-03,3.254E-03,-99.99,-99.99,1.6757,0.07804,1.686,0.00668,2.8081,0.02139,4.4711,0.0262,5.5825,0.02653,7.1354,0.03533,9.2838,0.04868,12.385,0.03306,16.689,0.04517,24.893,0.0647,82.898,0.4626,93.019,0.2731,111.51,5.563,146.99,9.479,445,70,-99.99,-99.99,-99.99,-99.99,6247.9,735,-99.99,-99.99,-99.99,-99.99
COSMOS,885972,1.51E-04,4.384E-04,-99.99,-99.99,-99.99,-99.99,0.09885,0.009627,0.40048,0.009089,1.6497,0.01644,4.8809,0.02468,6.8879,0.03451,8.7045,0.04645,12.283,0.03025,16.497,0.04119,21.812,0.05965,31.067,0.304,22.234,0.2436,24.961,2.141,19.489,2.095,79,14,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,889383,5.584E-04,8.382E-04,-99.99,-99.99,0.10118,0.04391,0.19425,0.01092,0.42342,0.009747,1.2423,0.01497,3.2498,0.02132,7.7788,0.03743,10.887,0.05455,18.628,0.1114,24.664,0.1463,33.147,0.09736,66.042,0.5735,64.093,0.4309,53.469,3.706,52.036,4.823,82,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,889659,4.596E-04,7.39E-04,-99.99,-99.99,-99.99,-99.99,0.60887,0.007579,0.91355,0.01276,0.98338,0.01311,1.2073,0.01357,1.805,0.02009,1.5368,0.02885,1.883,0.03076,2.7988,0.04216,4.2351,0.06004,7.9017,0.1165,9.3124,0.09301,9.2034,2.532,-99.99,-99.99,42.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,890018,5.428E-04,2.129E-04,2.2796,0.07863,3.944,0.09159,1.1993,0.01041,2.3371,0.01938,6.3183,0.03068,11.386,0.0369,15.026,0.04953,19.499,0.06503,24.582,0.03139,31.017,0.04261,38.056,0.06068,54.848,0.4721,47.147,0.2635,56.866,2.394,63.487,2.73,109,14,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,890192,-9.999E+01,4.439E-04,-99.99,-99.99,-99.99,-99.99,0.93548,0.007145,1.5126,0.01585,1.597,0.01619,2.4566,0.01815,2.769,0.02335,3.2153,0.03352,4.5747,0.03515,5.6744,0.04763,7.7249,0.06137,17.239,0.1031,22.63,0.1494,24.684,2.33,23.078,3.679,144,14,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,11672,1536
COSMOS,892998,5.997E-04,1.668E-03,0.43352,0.08379,1.504,0.08578,0.81528,0.0104,3.1578,0.02237,12.347,0.04251,25.11,0.0543,34.534,0.07405,43.319,0.09387,59.801,0.03193,78.233,0.04322,97.501,0.06227,189.44,0.6252,163.49,0.5099,125.81,5.119,104.39,7.114,296,16,-99.99,-99.99,-99.99,-99.99,10887,733.1,-99.99,-99.99,-99.99,-99.99
COSMOS,895496,1.923E-04,3.336E-04,-99.99,-99.99,0.1339,0.06242,0.13558,0.007337,0.31693,0.008313,1.2451,0.01448,3.9761,0.02246,7.4131,0.03563,9.2333,0.04861,15.087,0.09636,21.021,0.1285,28.728,0.09076,41.56,0.1215,29.43,0.08418,20.213,1.728,5.4356,2.307,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,897743,2.264E-03,6.921E-03,0.30865,0.05715,8.6591,0.194,24.215,0.01072,32.572,0.071,31.046,0.06754,31.594,0.0611,38.379,0.07842,36.577,0.08751,49.786,0.03459,49.586,0.04629,66.082,0.06629,154.37,1.189,174.46,1.776,187.17,6.495,247.8,14.96,786,18,-99.99,-99.99,-99.99,-99.99,11313,738.7,7860,860,-99.99,-99.99
COSMOS,900353,1.158E-03,1.925E-04,-99.99,-99.99,0.47052,0.06469,0.51164,0.008898,0.63797,0.01088,1.224,0.0144,2.6957,0.01886,5.6584,0.03157,8.2775,0.04609,13.868,0.09548,19.803,0.1275,30.58,0.09025,71.155,0.359,68.223,0.5592,66.857,2.007,112,4.819,452,17,-99.99,-99.99,-99.99,-99.99,7227.3,735.9,8316,797.9,-99.99,-99.99
COSMOS,903092,4.839E-03,3.474E-04,-99.99,-99.99,-99.99,-99.99,1.4674,0.0106,3.5511,0.0241,11.46,0.04178,23.391,0.05338,29.228,0.07013,44.247,0.1012,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,114.47,0.7821,109.72,1.451,142.84,6.482,224.82,17.67,1649,24,13073,1802,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,904265,2.688E-04,-9.999E+01,-99.99,-99.99,0.57697,0.06771,0.51256,0.006768,0.77652,0.01181,1.6354,0.01626,3.9796,0.02242,7.4787,0.03571,9.891,0.04908,14.034,0.09794,19.073,0.1299,30.217,0.09353,78.566,0.5646,70.711,0.2986,54.719,4.905,76.078,4.481,339,16,5782,1626,20550,4112,13603,746.1,-99.99,-99.99,-99.99,-99.99
COSMOS,904278,3.479E-03,7.969E-03,1.8958,0.07965,1.5529,0.08439,6.0056,0.007833,7.8258,0.03484,22.779,0.05758,36.389,0.06523,43.826,0.08328,51.928,0.1025,68.175,0.09865,80.857,0.1278,104.71,0.09397,116.93,0.7259,107.34,0.4545,57.634,4.131,65.174,5.325,247,35,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,905927,4.87E-03,2.812E-03,-99.99,-99.99,-99.99,-99.99,0.30845,0.009925,0.91514,0.01296,3.2814,0.02281,9.3392,0.03396,12.772,0.04665,16.25,0.06299,22.71,0.1066,30.694,0.1419,45.907,0.09917,109.01,0.6682,142.94,1.138,201.01,7.195,314.01,18.26,1146,18,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,906057,4.415E-04,-9.999E+01,-99.99,-99.99,0.51064,0.07243,0.71436,0.006491,1.298,0.01497,2.9973,0.02162,7.6087,0.03049,13.32,0.04686,17.077,0.06234,29.448,0.03405,40.43,0.04612,60.93,0.06616,122.11,0.6436,92.103,0.561,82.161,5.997,82.899,7.412,450,17,-99.99,-99.99,21017,5041,9008.2,734.8,-99.99,-99.99,-99.99,-99.99
COSMOS,906578,5.025E-04,7.031E-04,0.20321,0.03985,1.4212,0.05852,0.40901,0.007422,0.63269,0.01108,1.5519,0.01597,3.5113,0.02136,7.6333,0.03633,10.625,0.05141,16.858,0.03079,24.016,0.0421,36.686,0.06027,94.758,0.4471,85.296,0.4671,89.173,6.507,99.237,8.268,259,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,907675,8.892E-04,-9.999E+01,0.34721,0.0651,0.52487,0.08644,0.67077,0.01047,4.2692,0.02604,18.471,0.05207,39.094,0.06785,53.881,0.09259,68.957,0.1189,94.771,0.1127,126.13,0.1475,162.32,0.1032,184.5,1.449,154.29,0.6295,109.73,6.828,77.779,8.444,289,19,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,908032,4.684E-04,8.768E-04,-99.99,-99.99,-99.99,-99.99,0.74356,0.007214,3.0203,0.02206,11.144,0.04054,21.895,0.05084,28.637,0.06773,33.953,0.08417,43.295,0.03413,58.015,0.04635,71.676,0.06482,81.629,0.495,64.376,0.3279,52.45,4.776,45.839,5.059,194,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,908883,6.566E-04,-9.999E+01,0.27193,0.041,1.2121,0.07372,0.79514,0.007308,1.5551,0.01608,3.8179,0.02415,9.9105,0.03452,8.0436,0.037,13.862,0.05668,14.234,0.09451,20.017,0.1266,25.203,0.08945,29.961,0.1908,23.647,0.1795,21.642,2.947,47.19,5.674,491,13,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,909228,2.373E-04,2.04E-04,-99.99,-99.99,-99.99,-99.99,0.2441,0.006516,0.45278,0.009719,0.72129,0.01202,1.2927,0.0142,1.9273,0.02089,3.0795,0.03499,6.6415,0.03377,10.088,0.04595,13.879,0.06572,38.929,0.2024,44.795,0.1694,40.169,4.942,37.075,5.678,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,6450.4,742.9,-99.99,-99.99,-99.99,-99.99
COSMOS,910029,-9.999E+01,3.226E-04,-99.99,-99.99,0.80729,0.06363,0.64365,0.007694,0.86752,0.01234,1.1944,0.01432,1.3453,0.01418,1.7519,0.01983,2.2461,0.03122,2.9628,0.0946,4.1189,0.1267,6.2618,0.08966,10.996,0.1795,10.368,0.1138,8.3844,2.744,-99.99,-99.99,42.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,911723,6.359E-04,1.001E-03,-99.99,-99.99,0.22242,0.04826,0.77174,0.008417,2.1253,0.01874,6.81,0.03191,15.505,0.04306,20.763,0.05816,25.346,0.07464,36.196,0.03459,53.613,0.0475,74.42,0.06332,107.15,0.6252,77.643,0.5469,86.087,4.822,83.231,6.056,1187,19,44626,2369,63433,3977,33342,743.2,20315,1855,12260,1104
COSMOS,912859,1.82E-04,-9.999E+01,-99.99,-99.99,0.44663,0.06675,0.38096,0.006989,0.52095,0.009925,0.84241,0.01231,1.5876,0.01506,2.9497,0.02393,4.0382,0.03621,6.9777,0.09562,11.537,0.1259,18.677,0.09132,48.783,0.2326,46.108,0.231,20.954,2.536,16.384,4.199,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,913465,2.151E-04,1.387E-04,0.21513,0.03733,1.8736,0.08242,1.333,0.00847,2.4016,0.01979,5.2592,0.02811,10.419,0.03547,13.255,0.04687,16.151,0.06139,21.448,0.03417,29.196,0.04686,37.946,0.06233,58.699,0.4559,41.131,0.2081,32.373,4.672,31.888,8.138,271,21,-99.99,-99.99,-99.99,-99.99,12236,738.7,-99.99,-99.99,-99.99,-99.99
COSMOS,917401,1.53E-04,5.129E-04,-99.99,-99.99,2.3106,0.06304,3.5221,0.009189,5.1225,0.02839,7.34,0.03305,14.705,0.04192,15.418,0.05036,20.532,0.06787,45.08,0.03061,25.395,0.04164,35.014,0.0595,67.348,0.2966,71.465,0.3596,103.46,5.707,270.03,14.25,1712,27,80164,1965,94257,3888,47197,737.2,20818,905.7,12693,1185
COSMOS,919136,1.789E-03,1.792E-03,-99.99,-99.99,-99.99,-99.99,0.11243,0.007344,0.31317,0.008529,0.88897,0.01288,2.5074,0.01865,4.1236,0.02804,5.3694,0.04145,8.3123,0.03223,11.322,0.04395,16.366,0.06128,41.956,0.3887,50.152,0.3705,40.051,4.578,69.126,6.155,210,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,919208,4.286E-04,-9.999E+01,-99.99,-99.99,0.62171,0.05308,1.0589,0.008648,1.1358,0.01406,1.2904,0.01476,1.7344,0.01582,2.4463,0.02257,2.6059,0.03329,3.6318,0.03075,5.4362,0.04228,6.9022,0.06031,13.177,0.1253,12.903,0.1107,11.372,2.346,16.029,3.68,97,14,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,922433,1.225E-03,3.033E-03,1.6065,0.0915,5.9467,0.09387,3.8923,0.008308,5.8146,0.03035,6.519,0.03137,8.1726,0.03166,11.115,0.04324,10.673,0.05174,17.481,0.03416,17.616,0.04626,23.538,0.06579,43.521,0.3421,44.867,0.3377,86.55,4.394,128.11,7.407,369,24,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,923300,1.959E-03,4.55E-03,-99.99,-99.99,0.3855,0.04974,0.60709,0.008169,0.88295,0.0127,1.6481,0.01658,3.0657,0.02021,5.519,0.03146,7.8304,0.04604,12.441,0.03383,16.48,0.04593,24.72,0.06577,56.287,0.2473,53.807,0.323,41.676,4.24,43.885,6.015,137,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,923854,2.389E-04,2.611E-04,-99.99,-99.99,1.1312,0.08977,0.75164,0.0119,0.8843,0.01299,1.4913,0.01632,2.3605,0.01873,3.4703,0.02728,6.1382,0.0478,7.7508,0.1096,8.3451,0.146,11.688,0.1021,28.858,0.1471,24.165,0.0854,25.602,3.986,21.958,5.757,172,51,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,926105,6.101E-04,1.748E-03,2.6733,0.1168,4.4182,0.0947,3.1694,0.01078,4.1981,0.02576,6.6912,0.03165,12.281,0.03835,14.954,0.04952,18.506,0.06399,25.476,0.09763,34.691,0.1298,44.988,0.09193,70.88,0.512,63.693,0.3116,54.225,4.042,71.383,6.017,227,13,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,928600,2.182E-04,6.645E-04,-99.99,-99.99,0.26314,0.05964,0.25065,0.009953,1.3924,0.0152,5.7832,0.02941,14.269,0.04122,20.022,0.05691,24.445,0.07213,34.501,0.03117,47.261,0.04205,59.193,0.06085,66.609,0.2449,49.585,0.2192,39.905,1.881,23.853,6.294,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,930422,3.971E-04,2.082E-04,-99.99,-99.99,0.23288,0.04927,0.19524,0.01502,0.38899,0.009664,1.2464,0.01505,4.3151,0.02401,7.644,0.03716,10.094,0.05413,16.207,0.1125,21.335,0.1465,32.945,0.1044,81.75,0.5544,64.184,0.3848,48.792,5.114,49.556,6.014,411,19,-99.99,-99.99,-99.99,-99.99,10922,747.1,-99.99,-99.99,-99.99,-99.99
COSMOS,933976,8.065E-04,7.996E-04,-99.99,-99.99,-99.99,-99.99,0.25521,0.01248,0.43276,0.009708,1.0682,0.01402,2.908,0.0201,5.6129,0.03226,7.6585,0.04811,12.252,0.1189,17.393,0.1585,27.873,0.1119,59.343,0.3445,49.371,0.3069,28.878,3.566,30.485,4.866,222,16,-99.99,-99.99,-99.99,-99.99,9304.8,754.4,8179.8,1094,-99.99,-99.99
COSMOS,934234,6.307E-04,1.608E-03,-99.99,-99.99,3.6738,0.08868,0.67851,0.01007,0.71015,0.01134,1.4374,0.01544,2.2414,0.01744,4.4625,0.02851,6.6024,0.04242,11.693,0.03344,16.792,0.0452,25.905,0.06625,68.418,0.6921,71.267,0.4226,60.747,2.227,80.479,7.68,208,18,-99.99,-99.99,12178,3282,10281,741.2,24201,2715,-99.99,-99.99
COSMOS,934843,-9.999E+01,-9.999E+01,-99.99,-99.99,0.19544,0.07015,0.54,0.01103,0.6671,0.01112,0.95437,0.01304,1.3642,0.01429,2.3568,0.02213,3.4399,0.03569,5.5261,0.1132,8.0257,0.1512,11.247,0.1073,24.239,0.177,23.913,0.1788,10.588,3.596,9.904,4.236,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,938172,5.015E-04,-9.999E+01,1.9937,0.1012,9.6291,0.1612,2.5111,0.01261,6.4423,0.03161,22.092,0.05664,40.329,0.0686,56.383,0.09419,71.162,0.1192,103.06,0.04159,144.34,0.05474,189.82,0.08081,537.49,1.172,443.4,1.175,339.07,5.368,483.42,23.15,-99.99,-99.99,15386,3728,62909,5398,70234,733.7,46603,831.7,22375,1706
COSMOS,939014,6.824E-04,8.989E-04,-99.99,-99.99,-99.99,-99.99,0.45225,0.009231,0.86551,0.01243,1.3888,0.01534,2.9675,0.0198,5.5108,0.0314,8.7976,0.04749,24.511,0.04069,41.953,0.05475,67.214,0.07813,203.41,2.964,423.36,9.5,789.02,28.63,1734,65.15,4742,38,20843,1911,26756,3596,26387,734.4,21847,1182,-99.99,-99.99
COSMOS,939172,1.241E-03,4.467E-03,-99.99,-99.99,-99.99,-99.99,0.71631,0.01402,2.6468,0.02136,8.7687,0.03684,17.743,0.04695,24.488,0.0647,33.675,0.08974,41.063,0.08546,47.53,0.1106,60.619,0.1096,165.41,2.315,241.04,4.377,352.99,11.02,490.87,22.11,1713,170,12057,2400,-99.99,-99.99,19875,734.1,14970,937.6,-99.99,-99.99
COSMOS,940048,1.866E-03,1.246E-03,-99.99,-99.99,-99.99,-99.99,0.52676,0.01232,3.5697,0.0239,15.067,0.04706,28.047,0.05763,38.932,0.07911,46.203,0.09854,66.528,0.1298,90.203,0.1778,121.5,0.1268,124.7,0.8071,124.11,0.9085,73.802,5.593,58.856,6.949,280,19,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,941454,2.311E-04,5.156E-04,-99.99,-99.99,0.15073,0.0556,0.27142,0.008804,0.53399,0.01025,1.2773,0.01481,2.5465,0.01851,5.4365,0.03124,7.5837,0.04471,11.096,0.06376,14.599,0.08555,21.18,0.09526,41.374,0.3195,36.767,0.2319,22.886,3.011,17.674,5.349,67,17,-99.99,-99.99,-99.99,-99.99,6048.9,741.5,-99.99,-99.99,-99.99,-99.99
COSMOS,943783,2.389E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.10576,0.01238,0.2651,0.007816,1.0774,0.01365,3.8485,0.02209,6.5627,0.03369,8.2387,0.04617,12.754,0.1267,18.556,0.1732,27.185,0.1277,47.885,0.3339,34.165,0.243,20.539,3.762,13.917,5.689,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,944031,1.629E-04,4.798E-04,-99.99,-99.99,0.1524,0.07507,1.0519,0.01299,1.608,0.0166,2.8521,0.02121,5.5664,0.0266,8.7061,0.03902,10.226,0.05216,16.125,0.04783,21.381,0.06455,30.134,0.08695,51.524,0.2685,37.787,0.2794,42.915,4.486,23.513,6.021,106,16,-99.99,-99.99,-99.99,-99.99,7877.1,744.3,9680.2,1015,-99.99,-99.99
COSMOS,944497,7.135E-04,9.154E-04,-99.99,-99.99,-99.99,-99.99,0.063915,0.008799,0.13004,0.00654,0.42312,0.00976,1.4738,0.01473,2.5556,0.02274,3.496,0.03533,6.1237,0.1277,9.1121,0.1757,18.437,0.1309,60.693,0.2869,73.727,0.4666,73.621,4.478,112.47,6.101,552,69,13347,2141,13599,3317,14639,737.6,8731.3,1258,-99.99,-99.99
COSMOS,946957,4.343E-04,1.186E-03,-99.99,-99.99,1.1482,0.06149,3.6568,0.01293,8.8452,0.03718,16.367,0.04918,23.819,0.05315,34.216,0.07421,41.657,0.09306,59.105,0.04251,64.757,0.05606,86.316,0.08086,183.71,1.15,158.48,1.022,121.78,6.496,140.9,7.909,825,16,7712,1641,-99.99,-99.99,9195.8,738.3,-99.99,-99.99,-99.99,-99.99
COSMOS,948105,7.238E-04,1.525E-03,-99.99,-99.99,-99.99,-99.99,0.3557,0.01065,0.81282,0.01252,1.8075,0.01756,4.4315,0.02421,6.7368,0.03524,8.054,0.04943,11.958,0.132,17.128,0.181,24.78,0.1347,43.084,0.278,38.826,0.3892,34.094,3.63,32.807,4.26,123,18,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,949132,2.673E-03,6.452E-03,4.1284,0.1519,10.389,0.1498,16.909,0.01206,23.451,0.06041,29.952,0.06665,28.888,0.05881,47.112,0.08723,35.292,0.08855,60.008,0.1411,45.736,0.1941,60.551,0.1432,145.05,1.555,186.45,1.223,236.07,8.674,317.28,14.68,1522,22,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,949321,2.957E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,1.0532,0.009,0.89574,0.01259,1.0851,0.01381,1.2868,0.01396,1.6795,0.01957,1.9204,0.02996,3.5945,0.1275,6.582,0.1799,9.8846,0.1343,22.724,0.1401,30.763,0.1924,51.272,4.535,88.079,5.53,580,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,950319,1.484E-04,4.026E-04,-99.99,-99.99,0.80943,0.07655,1.4328,0.01179,2.0704,0.01839,3.6594,0.02374,6.1846,0.02767,9.3262,0.03981,11.291,0.05261,15.697,0.07268,17.946,0.09818,24.772,0.1059,58.562,0.3182,61.877,0.3905,59.226,4.348,81.485,6.738,405,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,951101,1.644E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.059742,0.008342,0.20349,0.007335,0.83869,0.01244,2.5325,0.01849,4.4072,0.02849,5.8371,0.04099,7.8447,0.1264,11.136,0.1751,15.691,0.1326,19.997,0.1423,13.753,0.1207,10.218,2.475,-99.99,-99.99,42.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,953656,1.417E-03,1.348E-03,-99.99,-99.99,0.28235,0.1144,0.4067,0.00873,0.68771,0.01135,1.3904,0.01531,3.5215,0.0214,7.7838,0.03663,11.307,0.0529,19.512,0.04695,27.465,0.06197,40.971,0.0924,124.01,0.7039,104,0.5711,77.229,3.251,69.909,6.548,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,956585,1.137E-03,3.254E-03,3.5489,0.1551,7.9332,0.1087,9.5645,0.01174,18.427,0.05338,27.319,0.0631,38.619,0.06727,46.277,0.0857,61.69,0.1114,64.106,0.105,83.483,0.1468,110.1,0.1263,152.69,0.9186,158.4,0.9639,189.29,6.099,265.11,14.43,849,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,958853,4.286E-04,3.364E-04,-99.99,-99.99,0.16503,0.05947,0.32085,0.01025,0.60081,0.01071,1.5143,0.0159,3.9192,0.02248,5.8071,0.03212,7.4877,0.04501,11.437,0.04453,14.965,0.05853,20.082,0.08833,39.964,0.3035,32.966,0.2629,22.781,2.212,16.948,4.41,74,13,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,959416,3.479E-04,8.465E-05,-99.99,-99.99,0.9272,0.1091,1.5598,0.009592,1.934,0.01786,2.6309,0.02037,4.5877,0.02413,6.1123,0.03292,7.6943,0.04544,10.311,0.04689,13.957,0.06211,21.54,0.09276,44.54,0.2445,45.418,0.4322,54.672,4.023,136.13,6.938,883,323,5760,1567,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,962054,8.634E-04,9.706E-04,0.12217,0.04328,0.27807,0.08591,0.32884,0.008922,0.45078,0.009615,0.85944,0.01257,1.3733,0.01458,2.0051,0.02116,2.7229,0.03405,4.3737,0.04691,6.6643,0.06177,10.339,0.09209,23.791,0.2724,27.922,0.2696,33.034,2.682,61.006,5.521,350,19,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,966659,3.288E-04,1.103E-03,4.242,0.5213,1.367,0.0825,1.7926,0.00885,2.4247,0.01977,3.4993,0.02318,7.0638,0.02933,10.292,0.04142,12.278,0.05369,18.201,0.1326,23.981,0.1801,34.87,0.1368,72.707,0.4678,53.124,0.2783,35.943,4.54,18.621,4.468,135,13,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,969058,1.897E-04,-9.999E+01,0.41536,0.1285,-99.99,-99.99,0.5235,0.008713,1.0065,0.01319,1.383,0.01524,1.69,0.0156,1.9289,0.02078,2.0714,0.0314,2.8879,0.1284,3.0724,0.1746,3.9818,0.1331,6.5033,0.1077,6.9083,0.129,8.018,3.105,-99.99,-99.99,42.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,969348,1.37E-03,3.171E-03,2.5943,0.1273,7.9868,0.1118,4.0269,0.009868,4.892,0.02802,5.9167,0.03056,9.1508,0.0339,14.007,0.0494,14.921,0.06372,24.523,0.1368,27.967,0.1859,38.863,0.1383,80.882,0.4188,70.876,0.5293,95.493,5.316,91.956,4.42,257,21,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,970695,3.779E-04,7.472E-04,-99.99,-99.99,-99.99,-99.99,0.59403,0.0104,1.4809,0.01571,5.171,0.02801,16.27,0.04398,22.839,0.06074,28.811,0.07819,41.089,0.1284,56.333,0.1795,81.463,0.1324,172.98,1.227,162.67,1.293,133.98,6.323,149.37,9.565,364,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,970795,1.375E-03,3.226E-03,1.1472,0.05569,2.1456,0.08249,2.0766,0.0103,4.4324,0.02671,9.9368,0.03853,15.53,0.04327,22.895,0.06125,24.669,0.07479,34.653,0.04458,44.228,0.0597,56.909,0.0869,58.711,0.4781,56.101,0.5682,58.381,5.678,55.908,6.091,138,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,972387,3.242E-03,1.649E-04,6.766,0.1726,10.219,0.2203,6.4632,0.01113,21.082,0.05713,53.273,0.08845,93.331,0.1048,108.7,0.1317,129.64,0.1627,184.97,0.1455,229.97,0.195,340.47,0.1465,803.64,13.22,1129.7,9.115,1841.1,60.88,3034.1,144.6,14453,116,28540,1560,40134,5033,23860,760.5,13912,1091,-99.99,-99.99
COSMOS,973211,1.091E-03,1.423E-04,-99.99,-99.99,-99.99,-99.99,0.28681,0.01098,0.67629,0.01146,2.2548,0.01915,6.2648,0.02807,9.0845,0.03971,12.016,0.0554,18.134,0.04337,26.037,0.0577,36.604,0.08582,58.137,0.4128,48.616,0.364,57.967,5.519,80.963,8.317,277,57,-99.99,-99.99,-99.99,-99.99,6537.5,742.2,-99.99,-99.99,-99.99,-99.99
COSMOS,977626,-9.999E+01,1.602E-04,-99.99,-99.99,0.1021,0.0506,0.8427,0.00929,1.0306,0.01356,1.7066,0.01691,2.5929,0.01911,4.0395,0.02814,4.8619,0.04341,6.1449,0.04678,7.7714,0.0622,11.345,0.09232,22.753,0.1557,23.377,0.1377,21.201,4.5,28.295,6.1,192,14,-99.99,-99.99,-99.99,-99.99,6496.5,752.4,-99.99,-99.99,-99.99,-99.99
COSMOS,979571,5.842E-04,1.301E-03,0.53223,0.05094,2.7733,0.1244,3.533,0.008753,4.7518,0.02752,6.8061,0.03201,9.1314,0.03342,14.359,0.04876,16.53,0.06193,23.338,0.07116,29.525,0.09388,43.214,0.1074,88.341,0.4914,71.482,0.4809,71.922,5.158,67.118,6.025,259,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,982990,2.549E-03,9.127E-03,18.307,0.4865,87.005,1.131,86.916,0.02112,79.856,0.1109,97.331,0.1192,78.298,0.09606,78.98,0.1121,88.128,0.1334,99.042,0.1397,110.05,0.1891,141.76,0.1422,428.47,4.175,628.76,3.068,920.29,18.67,1387,71.35,3763,24,24803,1423,33034,4686,30413,738.6,19856,1348,-99.99,-99.99
COSMOS,984181,3.371E-03,1.031E-02,5.6939,0.2324,17.229,0.5585,4.0309,0.009719,4.0366,0.02555,5.4815,0.02891,5.2964,0.02597,6.7198,0.0344,9.8592,0.05015,16.8,0.04399,18.621,0.0575,28.953,0.08685,103.31,0.6298,116.01,1.346,144.57,7.416,182.56,8.925,307,13,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,986629,4.777E-04,3.695E-04,-99.99,-99.99,-99.99,-99.99,0.4216,0.01077,0.77648,0.01207,2.2236,0.01899,6.9099,0.02929,10.938,0.04312,13.465,0.0576,19.91,0.04394,25.28,0.05826,36.1,0.08667,59.631,0.718,54.401,0.4475,51.873,3.303,67.268,5.059,382,24,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,987573,1.773E-03,6.204E-03,-99.99,-99.99,36.454,0.3664,53.367,0.01682,47.882,0.08746,55.483,0.09208,54.79,0.08304,52.725,0.09505,64.755,0.1256,62.532,0.05257,68.773,0.06687,82.873,0.09762,244.08,3.523,362.91,4.569,534.02,10.87,817.57,29.91,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,991721,1.065E-04,1.059E-03,-99.99,-99.99,-99.99,-99.99,0.25584,0.009361,0.88257,0.01308,1.7881,0.01831,3.6925,0.02308,4.9469,0.03257,5.8833,0.05092,9.5043,0.2382,11.999,0.311,16.041,0.2152,44.363,0.2401,61.836,0.4933,80.531,4.414,107.86,6.605,576,16,-99.99,-99.99,-99.99,-99.99,13754,794.6,-99.99,-99.99,25407,1812
COSMOS,993805,1.897E-03,5.846E-03,26.302,0.5416,48.218,0.4924,32.63,0.01494,43.762,0.08212,48.736,0.08439,54.543,0.08012,62.814,0.1,60.305,0.1112,72.027,0.2086,78.261,0.2788,103.99,0.2029,255.95,2.701,345.98,8.068,412.57,9.909,523.06,20.95,1569,43,12660,1596,-99.99,-99.99,10346,740.6,-99.99,-99.99,-99.99,-99.99
COSMOS,994841,3.609E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.060134,0.009288,0.23318,0.008398,0.98699,0.01481,3.8696,0.02345,6.3287,0.03554,8.5373,0.05601,14.32,0.1083,24.693,0.144,43.927,0.1004,110.26,1.161,104.25,0.9292,99.506,5.384,124.09,9.112,522,22,9109,1759,-99.99,-99.99,26652,794.5,20600,2681,-99.99,-99.99
COSMOS,997351,2.027E-03,4.825E-03,3.5122,0.1642,5.2907,0.09279,6.1792,0.01081,9.0345,0.03814,18.326,0.05223,26.807,0.05685,39.385,0.08041,39.572,0.09453,54.663,0.1211,68.753,0.1553,85.048,0.1142,102.97,0.9931,113.24,0.9568,110.69,5.661,122.57,9.81,236,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,997412,1.003E-04,2.923E-04,-99.99,-99.99,-99.99,-99.99,0.1105,0.01258,0.10583,0.00622,0.11885,0.007331,0.15852,0.008539,0.28881,0.0136,0.45988,0.02817,1.0578,0.1447,2.3898,0.1887,3.9789,0.1447,10.485,0.09207,12.596,0.1277,12.645,1.765,-99.99,-99.99,42.6,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,999077,1.401E-03,-9.999E+01,0.083587,0.03969,0.13914,0.05664,0.41788,0.009651,3.1507,0.02298,13.65,0.04534,25.581,0.05564,34.823,0.07583,41.462,0.09724,59.162,0.1308,77.694,0.1667,99.884,0.1295,88.799,0.8749,86.682,0.8546,81.938,6.552,86.868,6.047,90,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,1000894,1.06E-03,3.171E-03,0.78706,0.07128,1.9714,0.08062,1.6774,0.008882,3.5123,0.02376,4.8085,0.02715,7.8589,0.03111,10.888,0.04298,12.401,0.05592,17.684,0.03345,24.428,0.04577,34.408,0.07429,56.133,0.5226,46.729,0.3609,51.491,4.997,42.786,5.816,243,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,1003852,4.746E-04,8.548E-04,-99.99,-99.99,-99.99,-99.99,0.16444,0.008213,0.65378,0.01108,3.298,0.02263,11.193,0.0367,20.418,0.05762,25.547,0.07483,0.85953,0.2243,53.833,0.9576,78.305,0.5453,174.86,0.5765,116.24,0.8579,92.128,5.428,38.47,5.021,93,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,1003860,3.242E-04,2.868E-04,-99.99,-99.99,-99.99,-99.99,0.28526,0.00854,0.56937,0.01068,1.5308,0.01633,4.0567,0.02315,7.3265,0.03633,9.2715,0.05231,16.295,0.0478,22.294,0.06632,36.6,0.1072,77.62,0.5068,67.327,0.412,63.713,4.799,71.779,4.372,417,15,-99.99,-99.99,16634,4507,16413,741.9,12090,989.1,-99.99,-99.99
COSMOS,1004988,4.937E-04,7.169E-04,2.8273,0.1597,5.6108,0.2677,4.2483,0.009709,6.6521,0.03231,7.013,0.03243,8.3867,0.03208,9.8231,0.04102,10.278,0.05173,12.755,0.04309,15.808,0.06067,20.887,0.09916,50.217,0.4774,58.71,0.5672,87.702,5.56,93.816,5.404,190,13,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,1007468,1.324E-03,3.336E-03,3.5942,0.4691,0.87515,0.08926,2.359,0.009175,6.7008,0.03234,13.516,0.04461,23.922,0.05314,31.653,0.0712,42.271,0.09397,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,142.21,0.6147,124.4,0.8871,84.113,5.051,77.718,8.349,448,17,-99.99,-99.99,-99.99,-99.99,11677,735.8,-99.99,-99.99,-99.99,-99.99
COSMOS,1011026,-9.999E+01,4.329E-04,-99.99,-99.99,-99.99,-99.99,0.35281,0.01013,0.62738,0.01161,1.0978,0.01418,2.1634,0.01795,3.0228,0.02544,3.7563,0.0409,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,22.642,0.2062,21.886,0.1829,16.519,4.344,7.2463,3.351,156,17,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,1012616,2.435E-04,8.603E-04,-99.99,-99.99,0.17693,0.05573,0.45543,0.01079,0.81043,0.0126,1.99,0.01815,5.1906,0.0258,8.0004,0.03761,9.5983,0.05161,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,43.819,0.3636,33.457,0.2311,22.572,3.584,17.496,5.319,117,16,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,7906.8,780.2,-99.99,-99.99
COSMOS,1015934,8.789E-04,5.873E-04,0.38528,0.07478,2.7163,0.1314,0.47118,0.009297,1.4477,0.01563,5.428,0.0286,14.228,0.04124,21.681,0.05933,26.895,0.07655,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,129.51,0.6512,89.683,0.3844,60.608,5.293,29.383,5.206,115,14,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,1023312,4.937E-03,1.5E-02,-99.99,-99.99,0.93782,0.06748,2.2045,0.01003,5.8594,0.03045,10.397,0.03939,17.725,0.04612,27.283,0.06656,28.512,0.0792,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,257.52,0.9344,290.1,1.521,468.96,15.04,535.39,22.03,1525,80,8851,2046,-99.99,-99.99,8030.4,737.6,-99.99,-99.99,-99.99,-99.99
COSMOS,1037259,1.008E-03,9.237E-04,1.2939,0.1031,3.0763,0.09789,1.7011,0.008447,5.3977,0.02916,15.409,0.04758,24.123,0.05349,33.323,0.07325,37.293,0.0898,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,106.4,0.3745,103.58,0.3995,59.726,4.393,86.093,6.169,325,15,-99.99,-99.99,-99.99,-99.99,7148.2,743.4,-99.99,-99.99,-99.99,-99.99
COSMOS,1042830,8.789E-04,3.392E-03,1.2688,0.09869,5.8059,0.1411,5.1907,0.009997,7.0978,0.03346,11.611,0.04157,18.786,0.04742,22.142,0.06032,25.68,0.07618,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,95.409,0.7643,69.791,0.299,77.561,5.97,60.702,5.081,502,15,7591,2047,-99.99,-99.99,10776,743.1,-99.99,-99.99,-99.99,-99.99
COSMOS,1045700,5.635E-04,1.566E-03,3.3198,0.1669,7.5309,0.1492,6.8052,0.009565,10.199,0.04044,13.1,0.04458,24.139,0.05404,29.236,0.06958,36.031,0.09115,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,172.81,0.6241,156.41,1.152,182.57,8.244,187.29,10.37,644,19,13869,2122,-99.99,-99.99,13837,749.8,-99.99,-99.99,-99.99,-99.99
COSMOS,1046875,2.089E-04,-9.999E+01,-99.99,-99.99,-99.99,-99.99,0.27389,0.01038,0.57172,0.01065,1.4475,0.01592,4.023,0.02301,6.3503,0.03411,8.0246,0.04898,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,46.293,0.3215,35.01,0.1831,37.492,4.016,26.148,5.341,234,13,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,1047454,1.742E-03,4.136E-03,-99.99,-99.99,-99.99,-99.99,0.12273,0.009374,0.47774,0.009975,1.7474,0.01728,4.9729,0.02524,9.1255,0.03995,10.436,0.05333,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,55.228,0.3225,47.133,0.2802,34.224,3.412,28.123,5.383,63,15,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
COSMOS,1057210,4.255E-04,7.886E-04,-99.99,-99.99,-99.99,-99.99,0.2184,0.00919,0.36547,0.009098,0.85719,0.01313,1.7354,0.01634,2.8176,0.025,4.26,0.04179,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,31.577,0.2527,40.793,0.2809,44.18,3.21,58.676,4.614,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99

==> anc/Appendix_Table4.csv <==
Field,phot_id,Fxh,Fxs,FUV,FUV_err,NUV,NUV_err,U,U_err,F435W,F435W_err,B,B_err,V,V_err,F606W,F606W_err,R,R_err,I,I_err,F775W,F775W_err,F814W,F814W_err,z,z_err,F850LP,F850LP_err,F098M,F098M_err,F105W,F105W_err,F125W,F125W_err,J,J_err,F140W,F140W_err,F160W,F160W_err,H,H_err,Ks,Ks_err,IRAC1,IRAC1_err,IRAC2,IRAC2_err,IRAC3,IRAC3_err,IRAC4,IRAC4_err,F24,F24_err,F70,F70_err,F100,F100_err,F160,F160_err,F250,F250_err,F350,F350_err,F500,F500_err
GOODS-N,38257,4.498E-04,1.075E-03,0.47259,0.07186,0.47259,0.07186,-99.99,-99.99,-99.99,-99.99,1.3698,0.06083,4.0731,0.09311,-99.99,-99.99,9.9782,0.2587,17.032,0.1705,-99.99,-99.99,-99.99,-99.99,21.996,0.2285,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,40.192,0.3123,-99.99,-99.99,-99.99,-99.99,56.654,0.9093,65.173,0.67,44.9,0.143,40.8,0.183,50.2,1.7,29.4,1.29,110,7.71,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-N,38287,6.204E-04,9.926E-05,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.36418,0.03916,0.33451,0.08245,0.78937,0.1174,1.0903,0.03514,1.8772,0.1256,5.7355,0.2556,3.5949,0.05633,4.8301,0.2489,9.5278,0.294,-99.99,-99.99,-99.99,-99.99,10.4,0.1018,14.712,0.08509,24.042,0.3861,18.503,0.1394,22.083,0.09763,35.668,1.242,67.629,0.9766,64.867,0.1016,57.664,0.0956,54.902,0.6119,95.488,0.5893,438.75,11.85,2059.3,549.8,2765.7,362.3,3466.1,648.2,7548.8,2227,-99.99,-99.99,-99.99,-99.99
GOODS-N,42440,5.687E-05,3.86E-05,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.57187,0.03044,0.95071,0.06511,1.6636,0.07974,1.4709,0.02613,2.77,0.105,5.2984,0.1599,3.7299,0.04068,4.1931,0.1215,7.808,0.2094,-99.99,-99.99,-99.99,-99.99,7.6495,0.07674,10.356,0.06272,16.068,0.2576,12.852,0.09992,14.128,0.06246,19.23,0.7163,31.738,0.458,42.692,0.1494,41.828,0.1194,44.869,0.7191,48.918,0.7074,502.83,12.57,2059.3,564.3,8594.3,721.9,8155.3,929.7,17214,2289,20139,3605,11908,2548
GOODS-N,44838,1.758E-04,9.651E-05,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.57968,0.03861,0.89479,0.05426,1.1744,0.09686,1.0694,0.03188,1.9359,0.08411,3.415,0.1265,2.3964,0.0485,2.998,0.09832,6.0657,0.3007,-99.99,-99.99,-99.99,-99.99,7.8111,0.08855,9.5733,0.06827,15.353,0.2899,12.532,0.08163,14.658,0.07695,22.119,0.6841,36.624,0.8087,40.108,0.08866,46.54,0.07716,60.188,0.5377,104.83,0.5407,581.59,13.96,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-N,47446,1.499E-04,4.963E-04,-99.99,-99.99,0.63532,0.05023,-99.99,-99.99,0.53901,0.04136,1.372,0.07133,1.9842,0.1068,1.5389,0.03398,3.7893,0.0928,7.8223,0.173,4.3207,0.05166,5.1185,0.1005,12.672,0.5419,-99.99,-99.99,-99.99,-99.99,10.367,0.0959,13.729,0.08035,27.541,0.4197,16.894,0.03801,19.021,0.1069,35.619,0.7708,56.566,1.154,41.121,0.1629,33.647,0.1426,31.088,0.776,26.229,0.8214,90.577,7.609,-99.99,-99.99,1988.9,469.4,2715.4,858.1,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-N,47845,5.17E-04,1.296E-03,0.71461,0.06477,2.0561,0.08316,-99.99,-99.99,5.4572,0.0718,6.4007,0.2391,10.211,0.08322,10.699,0.04672,15.059,0.07334,27.472,0.4505,22.095,0.07235,19.684,0.05852,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,28.31,0.08675,34.521,0.06216,59.063,0.834,-99.99,-99.99,43.067,0.0714,70.461,0.5517,85.288,1.696,71.949,0.0994,62.613,0.08074,72.195,0.665,85.559,0.9614,641.83,14.12,-99.99,-99.99,3166.7,446.5,6489.9,824.2,8160,1529,-99.99,-99.99,-99.99,-99.99
GOODS-N,48089,3.981E-04,1.93E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,5.14,0.07392,10.33,0.0628,10.629,0.09874,8.4208,0.05794,12.764,0.3218,14.537,0.1621,13.069,0.0833,14.359,0.1681,20.343,0.2191,-99.99,-99.99,-99.99,-99.99,26.694,0.1235,35.797,0.1296,41.671,0.2846,41.92,0.05757,46.177,0.1404,47.166,0.807,81.236,0.5297,107.19,0.1086,98.045,0.09031,84.044,0.5728,87.891,0.5505,382.14,10.7,-99.99,-99.99,3043.8,413.9,10761,1173,15743,2676,12567,3343,12435,2910
GOODS-N,49309,1.189E-04,2.482E-05,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.284,0.03679,0.34567,0.0468,0.70363,0.09784,0.92334,0.03454,1.6149,0.07414,4.2608,0.1382,3.3193,0.05261,4.0071,0.09729,8.152,0.3776,-99.99,-99.99,-99.99,-99.99,10.373,0.07875,15.128,0.08642,25,0.3972,19.059,0.03881,21.883,0.1088,34.299,0.6928,67.899,1.375,70.066,0.1291,55.66,0.1128,42.5,0.6576,35.605,0.6526,259.07,9.327,-99.99,-99.99,5751.9,563.7,14055,1265,16900,2096,10243,2663,6690,2230
GOODS-N,52004,1.189E-04,4.136E-05,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.12815,0.02617,0.23763,0.03514,0.54901,0.08286,0.62285,0.02277,1.225,0.06114,2.4552,0.0919,2.003,0.03497,2.3251,0.06118,3.3733,0.185,-99.99,-99.99,-99.99,-99.99,3.9889,0.06333,5.1124,0.04729,5.9625,0.1535,6.0578,0.08966,6.9232,0.07843,8.9374,0.3637,13.756,0.3636,13.674,0.08816,10.618,0.07824,9.6513,0.4898,7.5312,0.496,31.291,6.947,1159.1,559.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-N,52814,9.306E-05,2.426E-05,-99.99,-99.99,1.2192,0.1122,-99.99,-99.99,1.2632,0.05209,1.5892,0.07078,3.0341,0.07764,3.2093,0.04019,5.8893,0.06955,15.532,0.2703,10.31,0.06406,11.77,0.0355,20.837,0.8706,-99.99,-99.99,-99.99,-99.99,19.555,0.0756,24.603,0.04174,39.939,0.5723,27.502,0.1573,30.419,0.04763,45.876,0.5556,65.786,1.321,50.6,0.09321,36.354,0.07701,28.612,0.672,17.019,0.696,224,7.241,-99.99,-99.99,1950,371.4,3340,645.8,5070,1402,-99.99,-99.99,-99.99,-99.99
GOODS-N,53147,7.238E-05,1.158E-05,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.15627,0.02277,0.24768,0.02763,0.46022,0.05137,0.6031,0.01929,0.94861,0.05088,2.8254,0.08103,2.2332,0.03034,2.6356,0.09331,4.277,0.2026,-99.99,-99.99,-99.99,-99.99,5.0858,0.06419,6.3526,0.04535,7.8218,0.16,7.1934,0.08299,7.9892,0.05813,9.5626,0.3291,14.758,0.3579,25.072,0.08313,41.448,0.07635,65.504,0.4947,129.09,0.4994,223.37,8.488,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-N,54494,1.344E-04,7.996E-04,-99.99,-99.99,3.7926,0.108,-99.99,-99.99,3.5391,0.05031,5.7799,0.2171,6.7588,0.07732,5.3093,0.03686,8.2211,0.07457,13.14,0.2433,9.025,0.05684,9.6369,0.1458,17.624,0.7441,-99.99,-99.99,-99.99,-99.99,16.777,0.192,22.333,0.07251,36.927,0.5454,-99.99,-99.99,28.717,0.119,43.011,0.5041,74.773,1.507,90.796,0.09199,87.657,0.09688,105.38,0.5921,126.55,0.5828,779.5,17.93,6016.1,613.7,10720,922,21078,1750,19120,2428,13196,3985,7720,2814
GOODS-N,55093,4.808E-04,5.79E-05,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,1.2792,0.103,2.7646,0.1678,-99.99,-99.99,5.6539,0.1971,14.138,0.368,-99.99,-99.99,9.9158,0.06398,23.34,0.4262,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,26.143,0.08743,52.09,0.4053,-99.99,-99.99,36.37,0.1105,70.476,2.15,115.93,0.9077,86.51,0.1195,68.622,0.1075,50.697,1.434,46.241,1.044,268.55,9.937,-99.99,-99.99,4771,558.2,14502,1320,29832,2416,24347,2483,19836,2539
GOODS-N,56002,2.482E-04,1.241E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,3.3427,0.0498,7.2051,0.08524,10.463,0.1075,6.2786,0.04275,13.916,0.3532,19.795,0.2183,9.2814,0.03122,10.137,0.0406,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,12.3,0.05363,15.808,0.029,43.088,0.4119,18.607,0.115,17.258,0.0302,39.985,1.218,57.148,0.7378,49.859,0.06429,68.408,0.05671,83.596,0.6006,103.59,1.097,249.93,7.498,-99.99,-99.99,4800,534.6,5080,944.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-N,57059,9.306E-05,2.482E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.31861,0.02778,0.46493,0.07684,0.6666,0.1059,0.67278,0.02243,1.1889,0.09515,1.9185,0.2049,1.2947,0.03607,1.6191,0.02849,3.3797,0.267,-99.99,-99.99,-99.99,-99.99,4.0285,0.06598,5.6529,0.03784,8.1517,0.2875,7.6497,0.1012,8.5859,0.05615,11.65,0.993,19.698,0.8377,23.291,0.09439,23.167,0.09175,16.828,0.5688,16.706,0.5632,138.49,8.171,-99.99,-99.99,1079,284.9,3135,655.2,4950,1972,-99.99,-99.99,-99.99,-99.99
GOODS-N,58422,9.306E-05,1.544E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,1.1389,0.06118,1.1985,0.07426,2.9162,0.1113,3.322,0.05694,5.7203,0.1703,14.158,0.2312,10.345,0.0695,11.842,0.03299,19.59,0.2921,-99.99,-99.99,-99.99,-99.99,22.039,0.06768,30.838,0.04794,47.494,0.4474,-99.99,-99.99,42.219,0.06222,66.405,1.076,112.41,0.86,118.03,0.06523,111.17,0.0512,130.44,0.6368,152.95,0.6339,832.18,17.48,5352,492.4,10380,892.7,21609,1750,19691,1930,8913.4,2478,8998.7,2460
GOODS-N,60342,9.306E-04,8.272E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,1.1547,0.0627,1.9225,0.08415,4.0912,0.07728,3.0964,0.06274,6.2658,0.07588,13.256,0.2317,9.8163,0.05139,11.469,0.06176,20.48,0.8528,-99.99,-99.99,-99.99,-99.99,22.627,0.06732,29.525,0.0514,42.061,0.5952,33.443,0.194,36.9,0.06118,47.49,0.4535,73.54,1.467,91.307,0.05887,93.615,0.05174,104.62,0.5685,119.33,0.6045,215.88,7.34,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-N,62117,6.204E-05,1.875E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.16403,0.0181,0.12921,0.02073,0.33232,0.0558,0.52625,0.02519,0.80069,0.05442,2.1142,0.08121,1.6656,0.04195,2.1989,0.02882,3.8476,0.1888,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,6.9139,0.03066,8.2038,0.1586,-99.99,-99.99,9.1543,0.03541,12.256,0.3623,16.665,0.373,20.887,0.08657,17.748,0.0752,12.75,0.6294,11.658,0.553,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-N,63611,5.17E-05,-9.999E+01,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.13431,0.01476,0.22006,0.03952,0.28976,0.0778,0.34297,0.01514,0.6626,0.05876,1.4597,0.09214,1.0575,0.02462,1.229,0.02226,2.5118,0.1555,-99.99,-99.99,-99.99,-99.99,2.8906,0.08084,3.8579,0.04516,5.4391,0.1348,4.6198,0.07609,5.0693,0.04342,7.834,0.4202,11.76,0.3076,11.769,0.09431,9.9345,0.07961,8.537,0.6983,13.464,0.5953,115.3,6.342,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-N,66072,2.637E-04,8.823E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,2.1861,0.06922,3.5834,0.0803,6.3814,0.09157,6.9132,0.05035,11.816,0.3006,23.235,0.1661,18.638,0.0841,20.214,0.06362,28.839,0.2114,-99.99,-99.99,-99.99,-99.99,32.37,0.07606,40.083,0.05937,51.466,0.2342,46.829,0.1659,53.023,0.06837,70.415,0.8302,103.19,0.486,85.543,0.05515,67.296,0.04959,63.198,0.5413,53.41,0.5411,192.58,7.511,-99.99,-99.99,3734.3,418.2,6556,924.4,6760,1583,-99.99,-99.99,-99.99,-99.99
GOODS-N,66537,6.204E-05,1.958E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.30671,0.03198,0.40531,0.03962,0.65675,0.08265,0.65865,0.02609,1.2234,0.06065,2.2012,0.1024,1.4883,0.03823,2.5433,0.05913,4.2037,0.211,-99.99,-99.99,-99.99,-99.99,5.616,0.09136,7.9111,0.05456,10.489,0.2122,9.7362,0.117,11.526,0.05945,15.993,0.4609,25.29,0.5579,30.715,0.1245,28.593,0.108,19.59,0.765,19.319,0.6922,35.96,4.999,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-N,67881,1.241E-03,1.71E-03,2.0793,0.08115,6.7386,0.09388,-99.99,-99.99,14.08,0.1016,26.936,0.073,34.954,0.1531,26.874,0.0678,49.503,1.223,65.898,0.1621,49.371,0.1045,50.675,0.1067,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,74.286,0.1134,86.491,0.06963,115.2,0.3018,100.15,0.1555,112.44,0.08285,161.83,1.244,198.89,0.5589,144.39,0.0931,146.35,0.08088,173.74,0.8801,199.78,0.6072,479.75,11.04,1670.8,583.1,4428,451.7,7328.9,908.8,6783.9,1431,-99.99,-99.99,-99.99,-99.99
GOODS-N,69550,3.567E-04,1.792E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,3.3062,0.06148,5.9025,0.07177,8.4665,0.1157,5.9802,0.04674,9.9569,0.2616,13.559,0.2381,10.539,0.07071,10.855,0.112,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,17.817,0.1567,24.027,0.1255,34.516,0.2623,29.079,0.1986,29.847,0.1155,39.592,1.158,58.618,0.6495,93.314,0.1289,107.23,0.1086,140.5,0.9317,152.6,0.773,315.8,9.474,-99.99,-99.99,2483.2,367.5,-99.99,-99.99,15699,1915,8551.5,2206,-99.99,-99.99
GOODS-N,69844,8.789E-04,4.687E-03,16.093,0.1378,33.334,0.1261,-99.99,-99.99,34.676,0.1282,46.436,0.08405,63.658,0.233,40.066,0.07152,57.275,1.414,54.086,0.1715,39.146,0.08909,31.396,0.07912,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,33.067,0.07434,40.979,0.04922,73.679,0.2527,54.557,0.2188,41.87,0.04628,67.464,1.097,89.473,0.493,158.76,0.1024,207.29,0.07637,271.84,0.5759,343.67,0.5698,888.42,18.66,-99.99,-99.99,4335.2,459.5,5700,1110,8556.1,1780,10956,2257,-99.99,-99.99
GOODS-N,74068,1.913E-04,2.757E-05,-99.99,-99.99,0.21823,0.05617,-99.99,-99.99,0.37934,0.05191,0.36236,0.04561,0.6174,0.09196,1.1062,0.03713,1.352,0.07796,3.1773,0.1186,3.1581,0.05777,3.8863,0.0309,5.4562,0.2826,-99.99,-99.99,-99.99,-99.99,8.5578,0.0638,12.27,0.03881,13.035,0.2706,14.617,0.1619,17.205,0.0523,20.322,0.6479,39.176,0.8724,56.222,0.0725,49.062,0.08134,36.703,0.666,42.238,0.6653,168.35,7.239,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-N,74427,8.272E-04,1.213E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.49044,0.02869,0.57188,0.04035,1.0925,0.07934,1.2878,0.02522,1.9331,0.06265,3.9082,0.1063,3.034,0.03951,2.4621,0.05245,5.7035,0.265,-99.99,-99.99,-99.99,-99.99,6.7746,0.09516,8.7355,0.04339,11.841,0.2001,13.423,0.1204,14.195,0.05491,21.065,0.4554,31.532,0.6496,57.909,0.05334,83.435,0.05379,134.66,0.5457,242.43,0.5136,1205.1,24.1,2998.6,548.8,3252.5,364.3,5270.3,737.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-N,76956,8.272E-05,2.757E-05,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,1.0906,0.04487,1.1374,0.06208,2.0324,0.1037,2.4561,0.03669,3.6011,0.07163,8.3163,0.183,6.7521,0.06024,8.3016,0.03683,13.407,0.5757,-99.99,-99.99,-99.99,-99.99,16.694,0.07024,22.489,0.06007,28.682,0.4254,-99.99,-99.99,29.411,0.07043,39.442,0.6879,59.851,1.223,69.398,0.0767,57.834,0.09056,38.596,0.7288,45.109,0.7562,254.58,8.911,-99.99,-99.99,2262.6,391.4,6079.1,1027,7618.6,1867,-99.99,-99.99,6181,2052
GOODS-N,78006,2.585E-04,1.02E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.39531,0.02114,0.89868,0.1165,0.97121,0.1479,0.40396,0.01836,1.2243,0.1395,1.7082,0.2978,0.62611,0.02448,0.65568,0.01356,2.6247,0.3637,-99.99,-99.99,-99.99,-99.99,1.7444,0.0334,3.2933,0.02076,9.4995,0.4842,3.6852,0.08818,3.8362,0.02685,12.239,1.092,17.167,1.023,11.865,0.09836,14.62,0.105,12.265,0.9422,9.1232,0.7067,52.798,7.498,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-N,85152,9.306E-04,3.585E-03,0.7721,0.06393,3.7302,0.106,-99.99,-99.99,-99.99,-99.99,13.406,0.06046,20.597,0.1158,0.09478,0.00903,19.502,0.486,24.624,0.1593,0.22059,0.01605,0.27197,0.03188,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.52395,0.02862,65.065,0.2453,-99.99,-99.99,-99.99,-99.99,79.273,0.9806,109.79,0.4425,99.979,0.1289,102.01,0.1315,85.986,0.99,117.91,0.9665,745.79,15.66,-99.99,-99.99,5472.8,629.4,10314,1124,10693,2032,10800,2266,5030,2019
GOODS-N,85902,6.204E-04,2.123E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,4.2117,0.183,5.1526,0.1932,-99.99,-99.99,6.2094,0.1486,9.1297,0.2801,5.5366,0.09449,6.473,0.05174,14.557,0.6754,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,16.964,0.1351,33.36,0.5898,-99.99,-99.99,27.206,3.223,54.831,1.314,104.64,2.125,113.15,0.1042,148.22,0.1229,157.32,0.9274,204.73,1.094,608.44,15.21,-99.99,-99.99,2052.2,531.5,14881,1458,18428,2027,15100,2489,32289,3003
GOODS-N,91484,2.016E-03,7.445E-03,8.2423,0.1101,13.419,0.116,-99.99,-99.99,31.325,0.1686,35.423,1.31,54.527,0.1031,64.15,0.1118,79.234,0.2139,116.95,1.889,100.82,0.1599,128.5,0.3545,138.02,5.686,-99.99,-99.99,-99.99,-99.99,159.82,0.4058,192.54,0.2321,198.54,2.752,-99.99,-99.99,243.5,0.1794,302.48,0.6594,334.48,6.599,252.06,0.06965,300.46,0.05535,316.6,0.6707,595.92,0.6038,1675.8,33.52,7246.3,536.2,13990,1119,18443,1605,20868,2003,10795,2289,7674.6,2479
GOODS-N,95163,1.603E-03,1.241E-02,41.005,0.1627,41.005,0.1627,-99.99,-99.99,-99.99,-99.99,106.44,3.933,106.71,0.09924,-99.99,-99.99,127.55,0.3265,150.85,2.435,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,234.62,3.249,-99.99,-99.99,-99.99,-99.99,361.83,0.5138,479.44,9.455,645,0.136,803,0.339,932,0.795,1410,1.53,4090,110,-99.99,-99.99,-99.99,-99.99,1.08E+05,3420,47500,5010,22700,8700,-99.99,-99.99
GOODS-S,40411,3.464E-04,1.461E-03,0.9394,0.08638,3.5188,0.1205,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,3.9746,0.02607,5.0035,0.008076,-99.99,-99.99,4.5452,0.05424,4.5449,0.05424,4.6854,0.05663,5.4182,0.06545,5.4179,0.06545,6.6007,0.059,-99.99,-99.99,8.7023,0.02997,-99.99,-99.99,10.297,0.03678,9.9093,0.0357,-99.99,-99.99,13.329,0.08727,27.266,0.07039,29.103,0.05273,35.187,0.5272,41.637,0.5804,123.26,7.396,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,30932,4.033E-04,1.489E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,1.4122,0.05588,1.4123,0.05589,10.328,0.04749,8.596,0.01188,-99.99,-99.99,30.486,0.1093,30.484,0.1093,34.048,0.1148,44.182,0.1492,44.18,0.1492,-99.99,-99.99,-99.99,-99.99,71.891,0.113,-99.99,-99.99,-99.99,-99.99,98.881,0.1299,-99.99,-99.99,-99.99,-99.99,129.3,0.09384,96.439,0.07115,97.367,0.5337,80.367,0.5822,147.64,9.154,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,-999,2.533E-04,1.737E-05,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.83488,0.01002,0.83028,0.01328,-99.99,-99.99,1.0875,0.01305,1.8639,0.07828,-99.99,-99.99,-99.99,-99.99,1.8588,0.1264,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,8.4962,0.2889,-99.99,-99.99,-99.99,-99.99,7.3186,0.3001,14.929,0.7166,13.4,0.05,15.33,0.08,13.01,0.53,15.4,0.56,91,5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,1500,500,5000,800
GOODS-S,12043,9.306E-06,7.445E-06,-99.99,-99.99,0.6077,0.1396,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,1.8441,0.02533,2.481,0.09154,2.4809,0.09153,-99.99,-99.99,-99.99,-99.99,6.7075,0.0764,-99.99,-99.99,-99.99,-99.99,10.378,0.08654,-99.99,-99.99,-99.99,-99.99,37.311,0.1435,45.149,0.1116,40.29,1.102,35.067,0.9828,246.16,8.37,-99.99,-99.99,3736.1,687.4,9209.2,957.8,23360,2733,27223,2695,24562,2530
GOODS-S,28098,2.43E-05,1.682E-05,-99.99,-99.99,1.0572,0.1101,-99.99,-99.99,9.8962,0.09677,9.8968,0.09677,47.493,0.08744,29.337,0.02517,-99.99,-99.99,99.279,0.1477,99.273,0.1477,111.52,0.1803,142.43,0.2435,142.43,0.2434,-99.99,-99.99,179.12,0.148,242.49,0.1045,-99.99,-99.99,290.88,0.1378,339.17,0.1209,-99.99,-99.99,-99.99,-99.99,335.95,0.1139,324.55,0.08669,236.65,0.4682,562.55,0.5052,1091.5,22.92,10723,664.9,29786,2383,46711,3690,30880,2625,13236,2118,-99.99,-99.99
GOODS-S,25091,2.74E-03,1.158E-02,5.3499,0.0975,15.88,0.1415,-99.99,-99.99,48.51,0.1363,48.513,0.1363,64.937,0.0826,90.913,0.008454,-99.99,-99.99,118.52,0.1359,118.51,0.1359,151.58,0.1655,144.93,0.2279,144.92,0.2278,-99.99,-99.99,192.59,0.1487,195.22,0.08577,-99.99,-99.99,222.06,0.04547,238.88,0.0967,-99.99,-99.99,-99.99,-99.99,511.36,0.122,596.68,0.1033,801.27,0.3756,1074.2,0.4037,3674.7,73.5,-99.99,-99.99,3287.1,624.5,4151.6,664.3,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,37812,4.653E-05,6.066E-05,-99.99,-99.99,1.859,0.2557,-99.99,-99.99,2.0975,0.0605,2.0976,0.0605,3.4279,0.0369,1.6607,0.0162,-99.99,-99.99,8.2293,0.07955,8.2288,0.07955,9.9031,0.07652,14.758,0.1139,14.758,0.1139,16.7,0.07966,-99.99,-99.99,24.85,0.0488,-99.99,-99.99,27.338,0.1015,32.206,0.06023,-99.99,-99.99,47.795,0.258,72.381,0.0702,55.148,0.04688,43.748,0.4278,34.285,0.4568,131.23,6.299,-99.99,-99.99,1838.3,481.6,2680.5,812.2,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,30253,9.306E-05,1.434E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.55211,0.04247,0.55215,0.04247,1.3081,0.03432,1.389,0.01296,-99.99,-99.99,3.5128,0.05158,3.5126,0.05158,4.3959,0.04022,6.8745,0.06856,6.8741,0.06855,-99.99,-99.99,9.02,0.04988,12.504,0.03859,-99.99,-99.99,15.096,0.05822,17.002,0.04634,-99.99,-99.99,28.165,0.2077,52.148,0.09236,45.859,0.06268,33.132,0.402,31.88,0.4382,245.93,7.624,2784.3,362,4808.5,543.4,12151,1082,20724,1927,11060,2300,18839,3071
GOODS-S,-999,2.482E-04,1.131E-05,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.61493,0.01045,0.87102,0.01394,-99.99,-99.99,2.4594,0.0123,10.716,0.08573,-99.99,-99.99,-99.99,-99.99,15.461,0.1391,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,28.16,0.3661,-99.99,-99.99,-99.99,-99.99,41.766,0.3759,71.191,0.7831,94.76,0.09,81.23,0.15,55.61,0.9,58.66,0.98,157,5,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,41898,7.755E-04,9.099E-04,0.63852,0.06558,3.6076,0.1232,-99.99,-99.99,7.27,0.07094,7.2704,0.07094,19.194,0.05677,22.542,0.0133,-99.99,-99.99,41.764,0.1292,41.762,0.1292,45.301,0.1529,52.43,0.1747,52.427,0.1747,60.767,0.1438,-99.99,-99.99,74.804,0.08206,-99.99,-99.99,85.724,0.07493,100.98,0.1002,-99.99,-99.99,149.13,0.2209,159.24,0.0773,128.38,0.05108,133.25,0.458,124.75,0.4848,759.31,15.95,9952.1,507.6,17046,1432,20884,1733,12465,2904,9014.5,2200,14463,2343
GOODS-S,41796,2.275E-04,1.572E-05,-99.99,-99.99,1.7514,0.1951,-99.99,-99.99,1.7651,0.04109,1.7652,0.04109,4.5834,0.03484,2.3957,0.01621,-99.99,-99.99,11.621,0.07901,11.621,0.079,12.941,0.08663,16.955,0.1101,16.954,0.1101,18.011,0.08822,-99.99,-99.99,27.834,0.0535,-99.99,-99.99,31.883,0.08352,37.618,0.06541,-99.99,-99.99,60.689,0.2105,75.472,0.07654,54.473,0.04927,59.163,0.4581,63.263,0.4868,312.76,8.758,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,11403,1.292E-04,4.687E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,1.1403,0.05405,1.1403,0.05406,4.4964,0.04302,4.2308,0.01592,-99.99,-99.99,15.757,0.1035,15.756,0.1035,17.733,0.06365,24.07,0.1139,24.068,0.1139,-99.99,-99.99,31.177,0.07834,39.802,0.04927,-99.99,-99.99,-99.99,-99.99,54.043,0.05786,-99.99,-99.99,78.453,0.1762,87.237,0.09827,58.093,0.09594,56.59,0.3777,36.195,0.4173,49.433,7.366,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,17223,1.603E-05,1.158E-05,-99.99,-99.99,0.35357,0.0981,-99.99,-99.99,1.3785,0.06001,1.3786,0.06001,6.5281,0.05344,5.6342,0.01913,-99.99,-99.99,20.22,0.1126,20.218,0.1126,22.847,0.06709,30.595,0.1291,30.593,0.1291,-99.99,-99.99,39.413,0.1056,51.487,0.0524,-99.99,-99.99,60.718,0.1137,71.705,0.06112,-99.99,-99.99,111.62,0.1715,122.75,0.06636,82.67,0.07881,82.868,0.3029,71.437,0.3146,313.34,8.147,-99.99,-99.99,4799.7,652.8,8268.4,785.5,8396.1,1856,5700,2580,-99.99,-99.99
GOODS-S,41115,2.43E-04,1.131E-03,-99.99,-99.99,7.1451,0.1486,-99.99,-99.99,2.1738,0.05014,2.174,0.05015,7.6177,0.03512,7.3339,0.007664,-99.99,-99.99,16.921,0.08112,16.92,0.08112,19.293,0.08446,22.27,0.1136,22.269,0.1136,24.469,0.08819,-99.99,-99.99,31.816,0.04908,-99.99,-99.99,39.197,0.03948,43.198,0.05935,-99.99,-99.99,62.471,0.1446,83.098,0.0711,74.382,0.04535,73.876,0.4127,94.487,0.4428,1610,32.2,34097,852.5,44097,3440,34819,2751,16892,1875,-99.99,-99.99,-99.99,-99.99
GOODS-S,8094,5.17E-04,1.02E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.47825,0.03722,0.47828,0.03722,1.1119,0.027,0.86755,0.01278,-99.99,-99.99,3.2261,0.05722,3.2259,0.05722,4.3246,0.05054,7.3188,0.07615,7.3183,0.07615,-99.99,-99.99,10.169,0.05028,13.807,0.0347,-99.99,-99.99,16.474,0.07642,18.838,0.04118,-99.99,-99.99,33.1,0.1267,58.888,0.1002,56.107,0.091,49.307,0.4074,63.378,0.4077,281.85,7.892,-99.99,-99.99,12895,1070,21214,1718,13442,2003,14400,1973,6800,1979
GOODS-S,31295,1.758E-05,-9.999E+01,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.35375,0.03825,0.35377,0.03825,2.9674,0.03729,2.5206,0.01125,-99.99,-99.99,11.608,0.06783,11.607,0.06783,13.109,0.06769,18.563,0.08935,18.562,0.08935,-99.99,-99.99,24.283,0.06891,31.395,0.04849,-99.99,-99.99,38.22,0.07394,42.783,0.05737,-99.99,-99.99,63.615,0.1137,74.535,0.09858,50.179,0.06461,47.846,0.3776,50.625,0.402,241,7.953,-99.99,-99.99,1593.7,384.1,1398.6,436,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,48552,6.721E-05,1.434E-05,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,1.305,0.04403,1.3051,0.04403,4.751,0.03033,4.286,0.01274,-99.99,-99.99,13.236,0.09166,13.235,0.09166,14.696,0.08652,19.015,0.1189,19.014,0.1189,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,75.518,0.2046,104.04,0.08203,100.27,0.05264,106.58,0.4408,120.71,0.4365,755.82,16.63,-99.99,-99.99,15403,1402,24469,2031,16892,3142,19595,2704,-99.99,-99.99
GOODS-S,46278,3.567E-05,4.687E-05,1.3783,0.09674,1.3691,0.08095,-99.99,-99.99,13.981,0.1161,13.982,0.1161,53.815,0.08858,47.003,0.02047,-99.99,-99.99,94.488,0.2042,94.483,0.2042,100.7,0.1811,118.45,0.2878,118.44,0.2878,125.53,0.1814,-99.99,-99.99,169.33,0.09795,-99.99,-99.99,187.67,0.1659,207.68,0.1129,-99.99,-99.99,240.25,0.2706,172.71,0.08431,202.41,0.05574,265.73,0.4256,483.19,0.4393,3332.9,66.66,13156,539.4,18064,1517,16589,1410,13455,1816,9387.4,2262,13889,2250
GOODS-S,35282,1.448E-04,1.875E-05,-99.99,-99.99,0.41405,0.09984,-99.99,-99.99,0.19678,0.02689,0.1968,0.02689,0.35662,0.02179,0.3753,0.01043,-99.99,-99.99,0.61171,0.03331,0.61167,0.03331,0.65285,0.02948,0.91008,0.04051,0.91003,0.0405,0.98371,0.0384,-99.99,-99.99,2.6732,0.02573,-99.99,-99.99,3.7486,0.0614,4.637,0.03209,-99.99,-99.99,5.6012,0.08982,11.849,0.06852,15.305,0.04318,20.826,0.3738,31.462,0.3946,363.09,9.441,-99.99,-99.99,7481.9,778.1,5989.9,718.8,11140,2573,-99.99,-99.99,-99.99,-99.99
GOODS-S,25750,2.326E-04,1.572E-05,-99.99,-99.99,0.24875,0.08664,-99.99,-99.99,0.48568,0.04713,0.48571,0.04713,1.9196,0.03694,1.4651,0.0108,-99.99,-99.99,5.638,0.06502,5.6376,0.06501,6.369,0.04932,8.7921,0.08659,8.7916,0.08659,-99.99,-99.99,11.529,0.05657,15.38,0.03911,-99.99,-99.99,19.582,0.0603,23.43,0.04673,-99.99,-99.99,38.459,0.179,48.603,0.0607,34.001,0.06636,35.015,0.2788,28.43,0.3017,95.327,5.434,-99.99,-99.99,1257.8,368.5,3524.7,381,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,3989,1.137E-05,-9.999E+01,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.20452,0.02233,0.20453,0.02233,0.3872,0.0135,0.27161,0.009589,-99.99,-99.99,1.1226,0.03417,1.1225,0.03417,1.3731,0.02617,2.2209,0.03812,2.2208,0.03812,-99.99,-99.99,3.1637,0.0518,4.4955,0.03375,-99.99,-99.99,5.627,0.05596,6.2428,0.04166,-99.99,-99.99,10.837,0.154,20.322,0.1078,16.461,0.0712,12.206,0.3554,10.436,0.3579,67.923,5.909,-99.99,-99.99,1559,521.4,4096,793,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,43213,3.671E-05,-9.999E+01,-99.99,-99.99,2.1918,1.084,-99.99,-99.99,1.547,0.04639,1.5471,0.04639,3.5849,0.03222,2.577,0.01233,-99.99,-99.99,8.7525,0.07453,8.752,0.07453,9.5148,0.07448,12.269,0.1002,12.268,0.1002,13.258,0.07249,-99.99,-99.99,19.692,0.04389,-99.99,-99.99,22.036,0.05716,24.952,0.05276,-99.99,-99.99,35.18,0.2174,42.08,0.07465,27.651,0.04605,27.427,0.4084,18.15,0.4393,116.63,7.348,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,22300,1700,-99.99,-99.99,19600,2446
GOODS-S,27969,1.189E-05,-9.999E+01,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,1.3974,0.05666,1.3974,0.05666,5.0871,0.05129,3.5451,0.01855,-99.99,-99.99,16.269,0.0892,16.268,0.0892,18.208,0.06214,24.844,0.1191,24.842,0.1191,-99.99,-99.99,32.965,0.08577,43.682,0.05094,-99.99,-99.99,51.041,0.09328,60.576,0.0591,-99.99,-99.99,86.607,0.3787,100.9,0.07686,67.637,0.07389,61.229,0.333,37.213,0.3757,212.43,9.347,-99.99,-99.99,2623,338.4,8276,761.4,15434,1729,14169,2777,11289,2574
GOODS-S,36189,2.171E-05,1.131E-05,-99.99,-99.99,2.2771,0.6377,-99.99,-99.99,3.6946,0.06716,3.6948,0.06716,8.6225,0.04811,5.855,0.018,-99.99,-99.99,20.61,0.09362,20.609,0.09362,22.599,0.08414,28.373,0.121,28.371,0.121,30.955,0.1042,-99.99,-99.99,45.156,0.06002,-99.99,-99.99,49.403,0.08428,58.353,0.07056,-99.99,-99.99,92.52,0.142,113.19,0.07756,77.55,0.04893,80.696,0.43,64.945,0.4428,595.96,14.9,-99.99,-99.99,7980.2,758.1,19294,1582,21601,2052,14169,2210,9033.5,1852
GOODS-S,31240,1.034E-05,2.757E-06,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.27324,0.03808,0.27326,0.03808,0.48983,0.03085,0.25705,0.02365,-99.99,-99.99,1.5863,0.04759,1.5862,0.04759,2.0195,0.03517,3.316,0.05575,3.3158,0.05575,-99.99,-99.99,4.547,0.03642,6.5942,0.03461,-99.99,-99.99,7.4617,0.1311,9.3042,0.04132,-99.99,-99.99,17.248,0.1449,37.592,0.1092,34.251,0.0766,26.698,0.3826,26.778,0.4185,157.33,7.08,-99.99,-99.99,2479.8,394.3,11351,964.8,6600,1871,10398,2184,7500,2098
GOODS-S,646,1.758E-04,3.033E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.26626,0.02609,0.26628,0.02609,0.44686,0.01718,0.343,0.01115,-99.99,-99.99,1.0994,0.03918,1.0993,0.03918,1.3799,0.04065,2.0637,0.04456,2.0635,0.04456,-99.99,-99.99,2.876,0.05861,4.1461,0.04426,-99.99,-99.99,5.2835,0.05901,5.958,0.05507,-99.99,-99.99,9.8889,0.1377,18.453,0.1076,15.794,0.0773,14.29,0.3662,13.345,0.3685,34.231,6.025,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,16640,4.291E-05,1.241E-05,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.19975,0.01813,0.19976,0.01813,0.26434,0.01461,0.26723,0.008519,-99.99,-99.99,0.64529,0.02675,0.64525,0.02675,0.73877,0.01595,1.0483,0.03465,1.0483,0.03465,-99.99,-99.99,1.3383,0.01933,1.7569,0.01681,-99.99,-99.99,2.1394,0.04826,2.0817,0.02013,-99.99,-99.99,2.8993,0.0755,4.3264,0.05757,3.4301,0.08015,2.8417,0.2815,3.7737,0.3069,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,47971,1.499E-04,8.272E-05,-99.99,-99.99,0.62792,0.0935,-99.99,-99.99,1.4697,0.05307,1.4698,0.05307,3.8603,0.03715,4.3619,0.0101,-99.99,-99.99,10.094,0.07888,10.094,0.07888,11.125,0.08701,14.455,0.1059,14.454,0.1059,15.799,0.06596,-99.99,-99.99,23.17,0.04021,-99.99,-99.99,26.575,0.06218,29.802,0.04889,-99.99,-99.99,47.975,0.2303,54.585,0.1182,37.641,0.07773,37.468,0.3932,27.721,0.4184,169.67,7.975,-99.99,-99.99,3357.5,627.9,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,14486,2.843E-05,6.342E-06,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.46524,0.03179,0.46527,0.03179,0.77413,0.02143,0.88909,0.009173,-99.99,-99.99,1.9778,0.04069,1.9777,0.04068,2.3668,0.02489,3.5447,0.05509,3.5445,0.05509,-99.99,-99.99,4.0829,0.03215,4.9216,0.02403,-99.99,-99.99,5.965,0.04667,5.486,0.02843,-99.99,-99.99,7.2676,0.08126,10.313,0.05649,7.807,0.08617,6.0208,0.3022,6.1652,0.3256,36.376,6.039,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,1924,8.789E-05,7.996E-06,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.49008,0.03996,0.49011,0.03996,1.4546,0.01992,1.4024,0.01077,-99.99,-99.99,4.9028,0.0553,4.9025,0.05529,6.9739,0.07486,12.041,0.06659,12.04,0.06659,-99.99,-99.99,17.019,0.09137,23.766,0.06749,-99.99,-99.99,29.269,0.06931,32.38,0.08594,-99.99,-99.99,47.56,0.1371,89.611,0.1165,74.657,0.08334,51.216,0.3662,39.88,0.3699,109.96,6.378,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,49160,5.687E-04,4.687E-03,10.988,2.323,33.602,3.005,-99.99,-99.99,34.466,0.1365,34.468,0.1365,37.906,0.06333,59.171,0.009679,-99.99,-99.99,45.467,0.1262,45.465,0.1262,40.722,0.1342,55.211,0.1609,55.207,0.1609,52.648,0.1648,-99.99,-99.99,62.937,0.0869,-99.99,-99.99,-99.99,-99.99,62.913,0.09573,-99.99,-99.99,95.503,0.1923,203.47,0.1323,284.36,0.09874,441.25,0.4536,629.93,0.4613,2303.7,46.08,7647.4,581.2,10149,964.1,19835,1646,23663,2201,15155,2516,7977.3,2058
GOODS-S,45597,1.241E-04,1.71E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.62652,0.04124,0.62656,0.04124,2.2036,0.03412,1.9276,0.01124,-99.99,-99.99,6.5407,0.07138,6.5403,0.07138,7.2908,0.09064,9.9859,0.09815,9.9853,0.09814,11.238,0.05626,-99.99,-99.99,18.091,0.03502,-99.99,-99.99,21.166,0.06062,24.904,0.04267,-99.99,-99.99,44.805,0.2377,59.75,0.1123,52.478,0.07671,68.01,0.3587,81.074,0.3779,425.03,11.9,-99.99,-99.99,3177,552.8,3916,1486,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,47157,3.05E-03,1.434E-02,11.509,0.1261,41.225,0.1745,-99.99,-99.99,60.264,0.1632,60.268,0.1632,68.39,0.09802,97.859,0.008952,-99.99,-99.99,81.71,0.17,81.705,0.17,67.746,0.1796,92.779,0.2235,92.773,0.2235,81.743,0.1363,-99.99,-99.99,113.77,0.0766,-99.99,-99.99,110.95,0.05401,126.92,0.08728,-99.99,-99.99,213.36,0.2614,405.84,0.1417,497.69,0.1096,669.01,0.4344,755.55,0.437,1005.6,22.12,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,45795,4.86E-04,3.585E-04,-99.99,-99.99,3.6283,0.2446,-99.99,-99.99,0.91395,0.02779,0.914,0.02779,2.9035,0.02496,2.947,0.007577,-99.99,-99.99,8.228,0.05322,8.2275,0.05322,8.8651,0.08892,11.173,0.07196,11.172,0.07196,11.302,0.05765,-99.99,-99.99,17.076,0.0346,-99.99,-99.99,20.687,0.04845,23.036,0.04076,-99.99,-99.99,37.217,0.2053,55.636,0.1175,59.643,0.08081,80.387,0.3716,105.33,0.401,408.15,10.61,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,14426,6.204E-06,8.823E-06,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,1.0051,0.04148,1.0052,0.04148,2.1744,0.0351,2.3621,0.01392,-99.99,-99.99,5.0501,0.05886,5.0498,0.05886,6.3107,0.03851,9.9045,0.09139,9.9039,0.09138,-99.99,-99.99,13.336,0.05245,18.329,0.03549,-99.99,-99.99,22.738,0.07018,24.201,0.0419,-99.99,-99.99,40.049,0.1159,72.098,0.06488,60.371,0.1098,50.022,0.3463,63.121,0.3821,646.28,13.57,2789.4,454.7,8166.1,743.1,14159,1161,13016,2056,7800,2765,5337.6,500
GOODS-S,-999,1.861E-04,5.79E-04,-99.99,-99.99,0.43597,0.08091,-99.99,-99.99,-99.99,-99.99,2.3016,0.01151,5.3558,0.01607,-99.99,-99.99,16.399,0.0164,46.476,0.09295,-99.99,-99.99,-99.99,-99.99,57.654,0.1153,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,85.748,0.343,-99.99,-99.99,-99.99,-99.99,143.76,0.2875,237.7,0.7131,177.6,0.11,127.3,0.14,121.6,1.26,85.04,0.9,180,4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,33287,7.238E-05,3.309E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,1.45,0.04705,1.4501,0.04705,2.5169,0.02904,3.9084,0.01308,-99.99,-99.99,4.9541,0.06966,4.9538,0.06966,5.5611,0.03499,7.9827,0.07089,7.9822,0.07089,-99.99,-99.99,9.5022,0.03541,13.25,0.03681,-99.99,-99.99,-99.99,-99.99,17.293,0.04335,-99.99,-99.99,32.317,0.1092,48.537,0.1033,43.622,0.08397,45.736,0.3664,52.177,0.4048,450.01,11.25,-99.99,-99.99,17188,1409,26316,2079,32276,2356,28193,3073,14978,2666
GOODS-S,34014,3.929E-04,1.903E-03,-99.99,-99.99,7.9438,0.9572,-99.99,-99.99,3.3793,0.04901,3.3795,0.04902,5.3949,0.02808,6.7163,0.007987,-99.99,-99.99,7.9213,0.06572,7.9208,0.06572,7.9718,0.03458,9.81,0.06432,9.8095,0.06432,-99.99,-99.99,9.7817,0.03416,12.044,0.02812,-99.99,-99.99,12.945,0.04635,13.215,0.03219,-99.99,-99.99,19.073,0.07758,23.697,0.1041,22.375,0.07543,25.906,0.322,30.669,0.3609,124.4,6.967,-99.99,-99.99,1614.4,398.8,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,35046,7.755E-06,4.687E-06,-99.99,-99.99,0.82868,0.209,-99.99,-99.99,0.31102,0.02685,0.31104,0.02685,1.2073,0.01997,1.1202,0.007932,-99.99,-99.99,4.5908,0.05124,4.5905,0.05124,5.6215,0.02997,8.5892,0.05891,8.5887,0.0589,-99.99,-99.99,11.235,0.03412,14.642,0.02926,-99.99,-99.99,18.069,0.04711,19.485,0.03383,-99.99,-99.99,32.282,0.0845,40.179,0.1176,28.633,0.08207,21.607,0.3587,13.319,0.3847,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,31425,1.034E-04,2.344E-04,-99.99,-99.99,1.1678,0.4555,-99.99,-99.99,0.86863,0.05031,0.86868,0.05032,2.7828,0.03325,1.6408,0.02323,-99.99,-99.99,7.7858,0.08353,7.7853,0.08352,9.4334,0.04508,13.698,0.08817,13.697,0.08816,-99.99,-99.99,18.398,0.0505,26.027,0.04478,-99.99,-99.99,30.313,0.1213,36.23,0.05237,-99.99,-99.99,66.126,0.1471,100.05,0.1138,82.882,0.1017,72.081,0.4067,61.517,0.4579,501.21,11.53,-99.99,-99.99,5915.8,609.3,15611,1264,7857.4,1941,23022,2279,16652,2115
GOODS-S,1522,1.499E-04,4.687E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,1.1426,0.02939,1.1427,0.0294,2.0952,0.01621,1.9984,0.01142,-99.99,-99.99,4.79,0.04034,4.7897,0.04034,5.4048,0.05004,7.1563,0.05458,7.1559,0.05458,-99.99,-99.99,8.4527,0.07144,11.289,0.04023,-99.99,-99.99,13.397,0.06545,13.978,0.05519,-99.99,-99.99,20.847,0.1129,31.328,0.1068,28.041,0.08603,32.97,0.3727,40.109,0.3699,206.26,7.219,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,48123,1.241E-04,1.765E-05,-99.99,-99.99,1.1483,0.165,-99.99,-99.99,0.68924,0.04196,0.68928,0.04196,2.3832,0.03307,2.3583,0.01138,-99.99,-99.99,7.3883,0.07256,7.3879,0.07256,8.5747,0.131,12.009,0.1003,12.009,0.1003,12.786,0.06429,-99.99,-99.99,19.446,0.03887,-99.99,-99.99,22.901,0.05805,25.636,0.04642,-99.99,-99.99,37.601,0.1521,43.896,0.118,27.705,0.07954,24.977,0.3673,15.553,0.3883,45.459,6.364,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,37256,2.068E-04,6.618E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.62959,0.04312,0.62962,0.04313,2.0354,0.02748,1.854,0.01249,-99.99,-99.99,5.7962,0.04403,5.7959,0.04403,6.4111,0.06201,8.4017,0.07421,8.4012,0.07421,9.2015,0.1065,-99.99,-99.99,14.083,0.05483,-99.99,-99.99,16.5,0.07369,18.482,0.06755,-99.99,-99.99,29.565,0.1101,30.493,0.1172,25.28,0.07933,27.381,0.3609,25.492,0.3827,96.032,6.915,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,50000,1.706E-04,7.169E-04,-99.99,-99.99,0.69005,0.06011,-99.99,-99.99,1.4378,0.04079,1.4379,0.0408,2.5278,0.02483,3.4075,0.01045,-99.99,-99.99,5.167,0.0587,5.1667,0.0587,5.2863,0.1059,7.034,0.07359,7.0335,0.07359,7.3758,0.06283,-99.99,-99.99,10.253,0.03757,-99.99,-99.99,-99.99,-99.99,12.792,0.04627,-99.99,-99.99,16.787,0.1282,21.798,0.1593,18.857,0.1021,24.654,0.4754,31.569,0.4805,163.54,9.158,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,50297,9.823E-04,4.963E-03,4.7191,0.7793,25.19,0.1148,-99.99,-99.99,15.328,0.09581,15.329,0.09581,21.136,0.04758,25.439,0.00698,-99.99,-99.99,19.954,0.0892,19.953,0.08919,-99.99,-99.99,25.037,0.1143,25.035,0.1143,29.479,0.119,-99.99,-99.99,40.051,0.06065,-99.99,-99.99,-99.99,-99.99,36.433,0.06635,-99.99,-99.99,44.303,0.102,93.289,0.1306,113.13,0.09451,133.27,0.4559,168.83,0.4491,603.7,14.49,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,-999,2.068E-03,9.375E-04,-99.99,-99.99,2.7467,0.1031,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,211.46,0.2115,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,276.46,0.2765,-99.99,-99.99,-99.99,-99.99,404.04,0.404,654.68,0.6547,269.4,0.12,336.4,0.17,356.5,1.56,968.7,0.88,3693,25,25200,404,-99.99,-99.99,-99.99,-99.99,20800,1200,9700,1300,-99.99,-99.99
GOODS-S,35911,7.755E-05,1.682E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.040452,0.01423,0.04046,0.01423,0.07537,0.00972,0.06835,0.009081,-99.99,-99.99,0.08071,0.012,0.08071,0.012,0.10657,0.01143,0.11539,0.01957,0.11538,0.01957,-99.99,-99.99,0.1881,0.01347,0.35443,0.01441,-99.99,-99.99,0.78506,0.05493,0.92318,0.0179,-99.99,-99.99,1.5152,0.08376,3.5939,0.1263,4.477,0.07933,5.8467,0.3652,5.6645,0.3982,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,8676,-9.999E+01,1.103E-05,-99.99,-99.99,0.48254,0.1182,-99.99,-99.99,0.0623,0.01417,0.0623,0.01417,0.11829,0.00779,0.11923,0.007342,-99.99,-99.99,0.24577,0.01947,0.24575,0.01947,0.29036,0.01659,0.4667,0.02135,0.46667,0.02134,-99.99,-99.99,0.60112,0.03251,0.8797,0.01535,-99.99,-99.99,1.1801,0.04417,1.1546,0.01851,-99.99,-99.99,1.7971,0.08902,3.1293,0.09996,2.6042,0.08238,2.5025,0.3337,1.9862,0.3398,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,50452,3.929E-04,1.075E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.27637,0.05717,0.27639,0.05717,1.3963,0.03805,0.99526,0.02886,-99.99,-99.99,5.1959,0.1691,5.1956,0.1691,-99.99,-99.99,8.5045,0.1614,8.504,0.1614,10.369,0.0954,-99.99,-99.99,17.003,0.05713,-99.99,-99.99,-99.99,-99.99,24.711,0.06915,-99.99,-99.99,43.259,0.1447,66.814,0.1225,54.186,0.08869,58.936,0.4797,62.194,0.4736,188.63,8.489,2504.5,510.9,-99.99,-99.99,4432.2,917.5,6099.3,1671,-99.99,-99.99,-99.99,-99.99
GOODS-S,39751,1.654E-04,1.296E-05,-99.99,-99.99,0.55049,0.08545,-99.99,-99.99,0.26193,0.03325,0.26195,0.03326,0.68944,0.02157,0.47991,0.01343,-99.99,-99.99,1.9693,0.04443,1.9692,0.04443,2.3937,0.05313,3.525,0.0587,3.5248,0.05869,3.9936,0.05723,-99.99,-99.99,7.4671,0.02941,-99.99,-99.99,9.2224,0.07237,10.745,0.03599,-99.99,-99.99,21.268,0.2336,41.513,0.1532,33.815,0.0887,30.075,0.3997,28.461,0.4184,191.79,7.48,-99.99,-99.99,2623.1,506.3,9108,883.5,11336,2517,-99.99,-99.99,7744.6,900
GOODS-S,2000,4.394E-05,1.268E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.029959,0.01299,0.02996,0.01299,0.11342,0.00669,0.1232,0.01402,-99.99,-99.99,0.16524,0.01004,0.16523,0.01004,0.13642,0.03258,0.19029,0.01443,0.19028,0.01443,-99.99,-99.99,0.18036,0.03721,0.31686,0.03076,-99.99,-99.99,0.54708,0.0868,0.70725,0.04045,-99.99,-99.99,1.1217,0.08994,2.4796,0.1726,3.3525,0.1455,4.0235,0.5222,4.6428,0.5578,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,18006,1.965E-04,1.489E-04,-99.99,-99.99,0.19048,0.05232,-99.99,-99.99,0.25289,0.02649,0.25291,0.02649,0.72917,0.01576,0.66317,0.007426,-99.99,-99.99,2.3933,0.04284,2.3931,0.04283,2.9343,0.03907,4.6587,0.05502,4.6584,0.05502,-99.99,-99.99,6.0866,0.02679,7.8905,0.02443,-99.99,-99.99,9.6643,0.04806,9.5797,0.02884,-99.99,-99.99,13.654,0.08962,20.506,0.1107,15.921,0.1128,13.617,0.325,11.568,0.3619,45.795,8.427,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,44412,1.292E-04,6.342E-05,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,2.7742,0.05506,-99.99,-99.99,-99.99,-99.99,8.6235,0.2748,8.6229,0.2748,-99.99,-99.99,15.991,0.2392,15.99,0.2392,18.144,0.09967,-99.99,-99.99,26.251,0.06028,-99.99,-99.99,-99.99,-99.99,32.73,0.07447,-99.99,-99.99,-99.99,-99.99,62.176,0.148,46.759,0.1221,33.401,0.5423,25.287,0.6181,66.868,7.289,-99.99,-99.99,2662,625.6,4053.4,786.4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,38472,8.789E-05,2.096E-05,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,1.3582,0.1252,1.3583,0.1252,1.2273,0.0285,0.64763,0.0175,-99.99,-99.99,2.4958,0.03366,2.4956,0.03366,3.196,0.0507,5.2416,0.08365,5.2413,0.08364,-99.99,-99.99,-99.99,-99.99,10.169,0.0388,-99.99,-99.99,13.07,0.06404,14.503,0.04696,-99.99,-99.99,23.862,0.1383,37.373,0.1187,31.997,0.09563,21.362,0.4257,16.316,0.4829,40.441,5.662,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,43035,1.137E-03,2.647E-03,-99.99,-99.99,1.5278,0.1525,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,1.0866,0.04763,-99.99,-99.99,9.1712,0.009171,-99.99,-99.99,-99.99,-99.99,4.6725,0.1409,4.7036,0.191,4.7033,0.191,5.3014,0.1374,-99.99,-99.99,8.5667,0.08626,52.97,0.3178,-99.99,-99.99,-99.99,-99.99,69.443,0.3472,-99.99,-99.99,141.47,0.1426,147.59,0.1426,168.46,0.5856,203.99,0.6467,1116.9,23.46,-99.99,-99.99,7475,874.6,16019,1426,18251,2391,15927,3170,14278,2199
GOODS-S,-999,4.239E-04,1.765E-03,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,3.18,0.00954,4.0891,0.01227,-99.99,-99.99,6.2521,0.0125,13.92,0.08352,-99.99,-99.99,-99.99,-99.99,16.294,0.1466,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,22.596,0.3841,-99.99,-99.99,-99.99,-99.99,35.126,0.3864,50.819,0.8131,76.48,0.08,66.69,0.15,80.82,0.76,91.94,0.92,278,4,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,18251,7.238E-06,1.075E-05,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.11803,0.01981,0.088934,0.01148,-99.99,-99.99,0.66647,0.0455,0.66643,0.0455,0.87924,0.02758,1.5702,0.055,1.5701,0.055,-99.99,-99.99,2.527,0.02874,4.1041,0.02718,-99.99,-99.99,5.1963,0.07201,6.192,0.03285,-99.99,-99.99,11.489,0.1143,20.808,0.1963,19.688,0.2349,15.964,0.4909,15.43,0.5666,158.79,6.51,3804.7,391.9,11366,966.1,26123,2090,30738,2336,20746,3382,13033,3037
GOODS-S,4164,5.118E-05,-9.999E+01,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,0.054484,0.01276,0.05449,0.01276,0.12692,0.00751,0.13375,0.008112,-99.99,-99.99,0.39335,0.01312,0.39332,0.01312,0.47902,0.04452,0.82106,0.01906,0.82101,0.01906,-99.99,-99.99,1.3634,0.03941,1.8673,0.02952,-99.99,-99.99,2.8247,0.0426,3.121,0.03815,-99.99,-99.99,4.6176,0.1051,10.379,0.1017,9.7391,0.1131,7.4303,0.3532,7.8421,0.3599,40.965,4.752,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,31625,1.086E-05,2.647E-05,-99.99,-99.99,0.57434,0.1616,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,1.3659,0.03154,0.84537,0.04321,-99.99,-99.99,2.3095,0.04987,2.3094,0.04987,2.7115,0.08049,4.0021,0.09022,4.0019,0.09022,-99.99,-99.99,-99.99,-99.99,5.5203,0.05287,-99.99,-99.99,-99.99,-99.99,6.3121,0.06077,-99.99,-99.99,-99.99,-99.99,10.945,0.1337,8.6814,0.1134,5.9812,0.4996,4.5139,0.5481,29.297,5.479,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,34665,7.238E-05,2.509E-04,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,1.0657,0.06055,-99.99,-99.99,1.12,0.01344,1.6364,0.1183,1.6363,0.1183,2.2223,0.1131,2.5258,0.2335,2.5257,0.2335,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,8.1288,0.3577,-99.99,-99.99,-99.99,-99.99,17.653,0.3707,-99.99,-99.99,28.412,0.1499,34.855,0.1022,33.396,3.42,20.007,1.389,42.62,6.947,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
GOODS-S,19460,1.654E-05,-9.999E+01,0.43392,0.09191,0.55578,0.1497,-99.99,-99.99,0.2186,0.05492,0.21862,0.05492,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,5.0043,0.03722,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,9.5651,0.02846,12.661,0.03983,-99.99,-99.99,-99.99,-99.99,17.126,0.04885,-99.99,-99.99,26.212,0.1171,36.474,0.1136,25.752,0.1182,22.934,0.5399,18.482,0.5488,145.62,6.553,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99,-99.99
